A simple method to extract the zeros of some Eisenstein series of level $N$

This paper provides a simple method to extract the zeros of some weight two Eisenstein series of level $N$ where $N=2,3,5$ and $7$. The method is based on the observation that these Eisenstein series are integral over the graded algebra of modular forms on $SL(2,Z)$ and their zeros are `controlled' by those of $E_4$ and $E_6$ in the fundamental domain of $\Gamma_0(N)$.

==> zeros.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    190313,       6188]
NotebookOptionsPosition[    174587,       5652]
NotebookOutlinePosition[    174925,       5667]
CellTagsIndexPosition[    174882,       5664]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["Definitions:",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.734836905484627*^9, 3.734836908867056*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eis2", "[", "q_", "]"}], ":=", 
    RowBox[{"1", "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"24", " ", 
        RowBox[{"DivisorSigma", "[", 
         RowBox[{"1", ",", "k"}], "]"}], " ", 
        RowBox[{"q", "^", 
         RowBox[{"(", "k", ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "10000"}], "}"}]}], "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Eistenstein", " ", "series", " ", "of", " ", "weight", " ", "2"}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"e4", "[", "q_", "]"}], ":=", 
    RowBox[{"1", "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"240", " ", 
        RowBox[{"DivisorSigma", "[", 
         RowBox[{"3", ",", "k"}], "]"}], " ", 
        RowBox[{"q", "^", 
         RowBox[{"(", "k", ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "10000"}], "}"}]}], "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   SubscriptBox["E", "4"], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"e6", "[", "q_", "]"}], ":=", 
    RowBox[{"1", "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"504", " ", 
        RowBox[{"DivisorSigma", "[", 
         RowBox[{"5", ",", "k"}], "]"}], " ", 
        RowBox[{"q", "^", 
         RowBox[{"(", "k", ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "10000"}], "}"}]}], "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   SubscriptBox["E", "6"], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6980703457275925`*^9, 3.6980703468057327`*^9}, {
   3.6982160947075434`*^9, 3.6982161347868357`*^9}, {3.7348334376686*^9, 
   3.734833517700296*^9}, {3.734836814094459*^9, 3.734836851595829*^9}, {
   3.734837432736534*^9, 3.7348374351357*^9}, 3.768713497509345*^9}],

Cell[TextData[StyleBox["Finding the polynomial relations as in lemma 2, Strum\
\[CloseCurlyQuote]s bound=Nk/12<10.",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{
  3.734836882055438*^9, {3.73483692481217*^9, 3.734836961325845*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"eis2", "[", 
         RowBox[{"q", "^", "2"}], "]"}]}], "-", 
       RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "^", "3"}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6980703516964254`*^9, 3.698070392796216*^9}, {
  3.734838072677473*^9, 3.734838073174716*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{"72", " ", "q"}], "+", 
   RowBox[{"1800", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"17568", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"57096", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{"225072", " ", 
    SuperscriptBox["q", "5"]}], "+", 
   RowBox[{"439200", " ", 
    SuperscriptBox["q", "6"]}], "+", 
   RowBox[{"1210176", " ", 
    SuperscriptBox["q", "7"]}], "+", 
   RowBox[{"1826568", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   RowBox[{"4269096", " ", 
    SuperscriptBox["q", "9"]}], "+", 
   RowBox[{"5626800", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "11"],
    SeriesData[$CellContext`q, 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1, 72, 1800, 17568, 57096, 225072, 439200, 
   1210176, 1826568, 4269096, 5626800}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.698070395608699*^9, 3.734838111339855*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"e6", "[", "q", "]"}]}], "+", 
     RowBox[{"b", " ", 
      RowBox[{"e4", "[", "q", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"eis2", "[", 
          RowBox[{"q", "^", "2"}], "]"}]}], "-", 
        RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6980703972180967`*^9, 3.6980704102368155`*^9}, {
  3.6980704532887497`*^9, 3.6980704841221695`*^9}, {3.734838115231883*^9, 
  3.734838115477676*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"a", "+", "b"}], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "504"}], " ", "a"}], "+", 
      RowBox[{"264", " ", "b"}]}], ")"}], " ", "q"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "16632"}], " ", "a"}], "+", 
      RowBox[{"7944", " ", "b"}]}], ")"}], " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"5856", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"21", " ", "a"}], "-", 
      RowBox[{"11", " ", "b"}]}], ")"}], " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "532728"}], " ", "a"}], "+", 
      RowBox[{"253704", " ", "b"}]}], ")"}], " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"75024", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"21", " ", "a"}], "-", 
      RowBox[{"11", " ", "b"}]}], ")"}], " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"5856", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"693", " ", "a"}], "-", 
      RowBox[{"331", " ", "b"}]}], ")"}], " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"403392", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"21", " ", "a"}], "-", 
      RowBox[{"11", " ", "b"}]}], ")"}], " ", 
    SuperscriptBox["q", "7"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "17047800"}], " ", "a"}], "+", 
      RowBox[{"8118024", " ", "b"}]}], ")"}], " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"1423032", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"21", " ", "a"}], "-", 
      RowBox[{"11", " ", "b"}]}], ")"}], " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"75024", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"693", " ", "a"}], "-", 
      RowBox[{"331", " ", "b"}]}], ")"}], " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "11"],
    SeriesData[$CellContext`q, 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 
   0, {$CellContext`a + $CellContext`b, (-504) $CellContext`a + 
    264 $CellContext`b, (-16632) $CellContext`a + 
    7944 $CellContext`b, (-5856) (21 $CellContext`a - 
     11 $CellContext`b), (-532728) $CellContext`a + 
    253704 $CellContext`b, (-75024) (21 $CellContext`a - 
     11 $CellContext`b), (-5856) (693 $CellContext`a - 
     331 $CellContext`b), (-403392) (21 $CellContext`a - 
     11 $CellContext`b), (-17047800) $CellContext`a + 
    8118024 $CellContext`b, (-1423032) (21 $CellContext`a - 
     11 $CellContext`b), (-75024) (693 $CellContext`a - 331 $CellContext`b)}, 
   0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.698070486434702*^9, 3.7348381187742558`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "+", "b"}], "\[Equal]", "1"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "504"}], " ", "a"}], "+", 
       RowBox[{"264", " ", "b"}]}], ")"}], "\[Equal]", "72"}]}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6980704945910645`*^9, 3.698070519968913*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", 
     FractionBox["1", "4"]}], ",", 
    RowBox[{"b", "\[Rule]", 
     FractionBox["3", "4"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6980705224245224`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"%96", "-", "%95"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{"b", "\[Rule]", 
      FractionBox["3", "4"]}]}], "}"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7348381569756393`*^9, 3.734838170577735*^9}, {
  3.7348382240296097`*^9, 3.734838226760017*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], "11"],
  SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.734838171311675*^9, 3.73483822759626*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "16"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", 
         RowBox[{"eis2", "[", 
          RowBox[{"q", "^", "3"}], "]"}]}], "-", 
        RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "^", "4"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6980703516964254`*^9, 3.698070392796216*^9}, {
  3.698070542362299*^9, 3.698070571083914*^9}, {3.7348381263910427`*^9, 
  3.734838137590394*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{"48", " ", "q"}], "+", 
   RowBox[{"1008", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"12144", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"92784", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{"473760", " ", 
    SuperscriptBox["q", "5"]}], "+", 
   RowBox[{"1706544", " ", 
    SuperscriptBox["q", "6"]}], "+", 
   RowBox[{"4818048", " ", 
    SuperscriptBox["q", "7"]}], "+", 
   RowBox[{"12317040", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   RowBox[{"29078832", " ", 
    SuperscriptBox["q", "9"]}], "+", 
   RowBox[{"59093280", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "11"],
    SeriesData[$CellContext`q, 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1, 48, 1008, 12144, 92784, 473760, 1706544, 
   4818048, 12317040, 29078832, 59093280}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.698070556003057*^9, 3.6980705720370493`*^9}, 
   3.7348381821073313`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "^", "2"}]}], "+", 
     RowBox[{"b", " ", 
      RowBox[{"e6", "[", "q", "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          RowBox[{"eis2", "[", 
           RowBox[{"q", "^", "3"}], "]"}]}], "-", 
         RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "/", "2"}]}], "+", 
     RowBox[{"c", " ", 
      RowBox[{"e4", "[", "q", "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", 
           RowBox[{"eis2", "[", 
            RowBox[{"q", "^", "3"}], "]"}]}], "-", 
          RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "^", "2"}], "/", 
       "4"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6980703972180967`*^9, 3.6980704102368155`*^9}, {
  3.6980704532887497`*^9, 3.6980704841221695`*^9}, {3.6980705777402625`*^9, 
  3.6980706287477922`*^9}, {3.734838184648183*^9, 3.734838185103022*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"a", "+", "b", "+", "c"}], ")"}], "+", 
   RowBox[{"12", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"40", " ", "a"}], "-", 
      RowBox[{"41", " ", "b"}], "+", 
      RowBox[{"22", " ", "c"}]}], ")"}], " ", "q"}], "+", 
   RowBox[{"36", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1720", " ", "a"}], "-", 
      RowBox[{"629", " ", "b"}], "+", 
      RowBox[{"226", " ", "c"}]}], ")"}], " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"12", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"87520", " ", "a"}], "-", 
      RowBox[{"28391", " ", "b"}], "+", 
      RowBox[{"9274", " ", "c"}]}], ")"}], " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"12", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"660520", " ", "a"}], "-", 
      RowBox[{"217763", " ", "b"}], "+", 
      RowBox[{"71686", " ", "c"}]}], ")"}], " ", 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{"72", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"520840", " ", "a"}], "-", 
      RowBox[{"175517", " ", "b"}], "+", 
      RowBox[{"58942", " ", "c"}]}], ")"}], " ", 
    SuperscriptBox["q", "5"]}], "+", 
   RowBox[{"36", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3763360", " ", "a"}], "-", 
      RowBox[{"1251431", " ", "b"}], "+", 
      RowBox[{"418222", " ", "c"}]}], ")"}], " ", 
    SuperscriptBox["q", "6"]}], "+", 
   RowBox[{"96", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4117720", " ", "a"}], "-", 
      RowBox[{"1373189", " ", "b"}], "+", 
      RowBox[{"456826", " ", "c"}]}], ")"}], " ", 
    SuperscriptBox["q", "7"]}], "+", 
   RowBox[{"180", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5636440", " ", "a"}], "-", 
      RowBox[{"1877525", " ", "b"}], "+", 
      RowBox[{"623962", " ", "c"}]}], ")"}], " ", 
    SuperscriptBox["q", "8"]}], "+", 
   RowBox[{"12", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"191406280", " ", "a"}], "-", 
      RowBox[{"63744449", " ", "b"}], "+", 
      RowBox[{"21332038", " ", "c"}]}], ")"}], " ", 
    SuperscriptBox["q", "9"]}], "+", 
   RowBox[{"216", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"22396120", " ", "a"}], "-", 
      RowBox[{"7473521", " ", "b"}], "+", 
      RowBox[{"2487706", " ", "c"}]}], ")"}], " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "11"],
    SeriesData[$CellContext`q, 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 
   0, {$CellContext`a + $CellContext`b + $CellContext`c, 
    12 (40 $CellContext`a - 41 $CellContext`b + 22 $CellContext`c), 
    36 (1720 $CellContext`a - 629 $CellContext`b + 226 $CellContext`c), 
    12 (87520 $CellContext`a - 28391 $CellContext`b + 9274 $CellContext`c), 
    12 (660520 $CellContext`a - 217763 $CellContext`b + 71686 $CellContext`c),
     72 (520840 $CellContext`a - 175517 $CellContext`b + 
     58942 $CellContext`c), 
    36 (3763360 $CellContext`a - 1251431 $CellContext`b + 
     418222 $CellContext`c), 
    96 (4117720 $CellContext`a - 1373189 $CellContext`b + 
     456826 $CellContext`c), 
    180 (5636440 $CellContext`a - 1877525 $CellContext`b + 
     623962 $CellContext`c), 
    12 (191406280 $CellContext`a - 63744449 $CellContext`b + 
     21332038 $CellContext`c), 
    216 (22396120 $CellContext`a - 7473521 $CellContext`b + 
     2487706 $CellContext`c)}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.698070631997781*^9, 3.7348381908105307`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "+", "b", "+", "c"}], "\[Equal]", "1"}], ",", " ", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"%18", ",", "q"}], "]"}], "\[Equal]", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"%17", ",", "q"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"%18", ",", 
       RowBox[{"q", "^", "2"}]}], "]"}], "\[Equal]", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"%17", ",", 
       RowBox[{"q", "^", "2"}]}], "]"}]}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.698070648516096*^9, 3.698070725511142*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", 
     FractionBox["1", "27"]}], ",", 
    RowBox[{"b", "\[Rule]", 
     FractionBox["8", "27"]}], ",", 
    RowBox[{"c", "\[Rule]", 
     FractionBox["2", "3"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6980707263392262`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%99", "-", "%98"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", 
     FractionBox["1", "27"]}], ",", 
    RowBox[{"b", "\[Rule]", 
     FractionBox["8", "27"]}], ",", 
    RowBox[{"c", "\[Rule]", 
     FractionBox["2", "3"]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.734838201506373*^9, 3.734838210635502*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], "11"],
  SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.734838214122591*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", 
          RowBox[{"eis2", "[", 
           RowBox[{"q", "^", "5"}], "]"}]}], "-", 
         RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], ")"}], "^", "6"}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6980703516964254`*^9, 3.698070392796216*^9}, {
  3.698070542362299*^9, 3.698070571083914*^9}, {3.6980707844861856`*^9, 
  3.698070804020052*^9}, {3.734838236280404*^9, 3.7348382367025547`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{"36", " ", "q"}], "+", 
   RowBox[{"648", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"7704", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"67752", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{"468972", " ", 
    SuperscriptBox["q", "5"]}], "+", 
   RowBox[{"2658528", " ", 
    SuperscriptBox["q", "6"]}], "+", 
   RowBox[{"12693096", " ", 
    SuperscriptBox["q", "7"]}], "+", 
   RowBox[{"52137864", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   RowBox[{"187432740", " ", 
    SuperscriptBox["q", "9"]}], "+", 
   RowBox[{"598466232", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "11"],
    SeriesData[$CellContext`q, 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1, 36, 648, 7704, 67752, 468972, 2658528, 
   12693096, 52137864, 187432740, 598466232}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.6980708093507004`*^9, 3.734838238749133*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{
       RowBox[{"e6", "[", "q", "]"}], "^", "2"}]}], "+", 
     RowBox[{"b", " ", 
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "^", "2"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "4"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", 
            RowBox[{"eis2", "[", 
             RowBox[{"q", "^", "5"}], "]"}]}], "-", 
           RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], ")"}], "^", "2"}]}], 
     "+", 
     RowBox[{"c", " ", 
      RowBox[{"e6", "[", "q", "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "4"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", 
            RowBox[{"eis2", "[", 
             RowBox[{"q", "^", "5"}], "]"}]}], "-", 
           RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], ")"}], "^", "3"}]}], 
     "+", 
     RowBox[{"d", " ", 
      RowBox[{"e4", "[", "q", "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "4"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", 
            RowBox[{"eis2", "[", 
             RowBox[{"q", "^", "5"}], "]"}]}], "-", 
           RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], ")"}], "^", "4"}]}], 
     "+", 
     RowBox[{"e", " ", 
      RowBox[{"e4", "[", "q", "]"}], 
      RowBox[{"e6", "[", "q", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", 
           RowBox[{"eis2", "[", 
            RowBox[{"q", "^", "5"}], "]"}]}], "-", 
          RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6980703972180967`*^9, 3.6980704102368155`*^9}, {
  3.6980704532887497`*^9, 3.6980704841221695`*^9}, {3.6980705777402625`*^9, 
  3.6980706287477922`*^9}, {3.6980708197258997`*^9, 3.6980709297537622`*^9}, {
  3.698071077423962*^9, 3.698071083830301*^9}, {3.698071377490427*^9, 
  3.6980714187119617`*^9}, {3.734838243104787*^9, 3.7348382435323477`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"a", "+", "b", "+", "c", "+", "d", "+", "e"}], ")"}], "-", 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"168", " ", "a"}], "-", 
      RowBox[{"82", " ", "b"}], "+", 
      RowBox[{"81", " ", "c"}], "-", 
      RowBox[{"44", " ", "d"}], "+", 
      RowBox[{"43", " ", "e"}]}], ")"}], " ", "q"}], "+", 
   RowBox[{"18", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12264", " ", "a"}], "+", 
      RowBox[{"3764", " ", "b"}], "-", 
      RowBox[{"1419", " ", "c"}], "+", 
      RowBox[{"456", " ", "d"}], "-", 
      RowBox[{"7611", " ", "e"}]}], ")"}], " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"24", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"688296", " ", "a"}], "+", 
      RowBox[{"76171", " ", "b"}], "-", 
      RowBox[{"20961", " ", "c"}], "+", 
      RowBox[{"5414", " ", "d"}], "-", 
      RowBox[{"250579", " ", "e"}]}], ")"}], " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"66586296", " ", "a"}], "+", 
      RowBox[{"4185796", " ", "b"}], "-", 
      RowBox[{"984753", " ", "c"}], "+", 
      RowBox[{"225872", " ", "d"}], "-", 
      RowBox[{"17160829", " ", "e"}]}], ")"}], " ", 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{"30", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"154150416", " ", "a"}], "+", 
      RowBox[{"7497166", " ", "b"}], "-", 
      RowBox[{"1620345", " ", "c"}], "+", 
      RowBox[{"347180", " ", "d"}], "-", 
      RowBox[{"34282459", " ", "e"}]}], ")"}], " ", 
    SuperscriptBox["q", "5"]}], "+", 
   RowBox[{"72", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"478107672", " ", "a"}], "+", 
      RowBox[{"20516672", " ", "b"}], "-", 
      RowBox[{"4237221", " ", "c"}], "+", 
      RowBox[{"873404", " ", "d"}], "-", 
      RowBox[{"99140953", " ", "e"}]}], ")"}], " ", 
    SuperscriptBox["q", "6"]}], "+", 
   RowBox[{"24", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7812783888", " ", "a"}], "+", 
      RowBox[{"317965013", " ", "b"}], "-", 
      RowBox[{"64198368", " ", "c"}], "+", 
      RowBox[{"12964882", " ", "d"}], "-", 
      RowBox[{"1575539612", " ", "e"}]}], ")"}], " ", 
    SuperscriptBox["q", "7"]}], "+", 
   RowBox[{"90", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9053273544", " ", "a"}], "+", 
      RowBox[{"361368044", " ", "b"}], "-", 
      RowBox[{"72260415", " ", "c"}], "+", 
      RowBox[{"14456560", " ", "d"}], "-", 
      RowBox[{"1808182331", " ", "e"}]}], ")"}], " ", 
    SuperscriptBox["q", "8"]}], "+", 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"495944340024", " ", "a"}], "+", 
      RowBox[{"19726464274", " ", "b"}], "-", 
      RowBox[{"3934170837", " ", "c"}], "+", 
      RowBox[{"784731788", " ", "d"}], "-", 
      RowBox[{"98915785351", " ", "e"}]}], ")"}], " ", 
    SuperscriptBox["q", "9"]}], "+", 
   RowBox[{"90", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"105407423856", " ", "a"}], "+", 
      RowBox[{"4197837356", " ", "b"}], "-", 
      RowBox[{"837581931", " ", "c"}], "+", 
      RowBox[{"167099744", " ", "d"}], "-", 
      RowBox[{"21036285019", " ", "e"}]}], ")"}], " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "11"],
    SeriesData[$CellContext`q, 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 
   0, {$CellContext`a + $CellContext`b + $CellContext`c + $CellContext`d + \
$CellContext`e, (-6) (168 $CellContext`a - 82 $CellContext`b + 
     81 $CellContext`c - 44 $CellContext`d + 43 $CellContext`e), 
    18 (12264 $CellContext`a + 3764 $CellContext`b - 1419 $CellContext`c + 
     456 $CellContext`d - 7611 $CellContext`e), 
    24 (688296 $CellContext`a + 76171 $CellContext`b - 20961 $CellContext`c + 
     5414 $CellContext`d - 250579 $CellContext`e), 
    6 (66586296 $CellContext`a + 4185796 $CellContext`b - 
     984753 $CellContext`c + 225872 $CellContext`d - 17160829 $CellContext`e),
     30 (154150416 $CellContext`a + 7497166 $CellContext`b - 
     1620345 $CellContext`c + 347180 $CellContext`d - 
     34282459 $CellContext`e), 
    72 (478107672 $CellContext`a + 20516672 $CellContext`b - 
     4237221 $CellContext`c + 873404 $CellContext`d - 
     99140953 $CellContext`e), 
    24 (7812783888 $CellContext`a + 317965013 $CellContext`b - 
     64198368 $CellContext`c + 12964882 $CellContext`d - 
     1575539612 $CellContext`e), 
    90 (9053273544 $CellContext`a + 361368044 $CellContext`b - 
     72260415 $CellContext`c + 14456560 $CellContext`d - 
     1808182331 $CellContext`e), 
    6 (495944340024 $CellContext`a + 19726464274 $CellContext`b - 
     3934170837 $CellContext`c + 784731788 $CellContext`d - 
     98915785351 $CellContext`e), 
    90 (105407423856 $CellContext`a + 4197837356 $CellContext`b - 
     837581931 $CellContext`c + 167099744 $CellContext`d - 
     21036285019 $CellContext`e)}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.6980709406444807`*^9, 3.6980710895647535`*^9, 
  3.6980714250870476`*^9, 3.734838254316985*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "+", "b", "+", "c", "+", "d", "+", "e"}], "\[Equal]", "1"}],
     ",", " ", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"%102", ",", "q"}], "]"}], "\[Equal]", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"%103", ",", "q"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"%102", ",", 
       RowBox[{"q", "^", "2"}]}], "]"}], "\[Equal]", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"%103", ",", 
       RowBox[{"q", "^", "2"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"%102", ",", 
       RowBox[{"q", "^", "3"}]}], "]"}], "\[Equal]", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"%103", ",", 
       RowBox[{"q", "^", "3"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"%102", ",", 
       RowBox[{"q", "^", "4"}]}], "]"}], "\[Equal]", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"%103", ",", 
       RowBox[{"q", "^", "4"}]}], "]"}]}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.698070648516096*^9, 3.698070725511142*^9}, {
  3.698070948269643*^9, 3.6980709944480762`*^9}, {3.6980711014581747`*^9, 
  3.6980711432730336`*^9}, {3.6980714321965294`*^9, 3.6980714458707137`*^9}, {
  3.734838301520425*^9, 3.734838343846607*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", 
     FractionBox["1", "3125"]}], ",", 
    RowBox[{"b", "\[Rule]", 
     FractionBox["9", "125"]}], ",", 
    RowBox[{"c", "\[Rule]", 
     FractionBox["8", "25"]}], ",", 
    RowBox[{"d", "\[Rule]", 
     FractionBox["3", "5"]}], ",", 
    RowBox[{"e", "\[Rule]", 
     FractionBox["24", "3125"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.69807099562002*^9, 3.6980711449292974`*^9, 
  3.698071448214442*^9, 3.7348383456351957`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%102", "-", "%103"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", 
     FractionBox["1", "3125"]}], ",", 
    RowBox[{"b", "\[Rule]", 
     FractionBox["9", "125"]}], ",", 
    RowBox[{"c", "\[Rule]", 
     FractionBox["8", "25"]}], ",", 
    RowBox[{"d", "\[Rule]", 
     FractionBox["3", "5"]}], ",", 
    RowBox[{"e", "\[Rule]", 
     FractionBox["24", "3125"]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.698071027950512*^9, 3.69807103001304*^9}, {
  3.698071461795498*^9, 3.698071467983121*^9}, {3.734838254217884*^9, 
  3.73483826627386*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], "11"],
  SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.6980710332162004`*^9, 3.698071468920578*^9, 
  3.7348382669589863`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "6"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", 
          RowBox[{"eis2", "[", 
           RowBox[{"q", "^", "7"}], "]"}]}], "-", 
         RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], ")"}], "^", "8"}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6980703516964254`*^9, 3.698070392796216*^9}, {
  3.698070542362299*^9, 3.698070571083914*^9}, {3.6980707844861856`*^9, 
  3.698070804020052*^9}, {3.6980716004824967`*^9, 3.698071616342141*^9}, {
  3.734838276554577*^9, 3.7348382769301033`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{"32", " ", "q"}], "+", 
   RowBox[{"544", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"6400", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"58016", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{"429376", " ", 
    SuperscriptBox["q", "5"]}], "+", 
   RowBox[{"2691072", " ", 
    SuperscriptBox["q", "6"]}], "+", 
   RowBox[{"14648096", " ", 
    SuperscriptBox["q", "7"]}], "+", 
   RowBox[{"70553888", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   RowBox[{"305091488", " ", 
    SuperscriptBox["q", "9"]}], "+", 
   RowBox[{"1198289984", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "11"],
    SeriesData[$CellContext`q, 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1, 32, 544, 6400, 58016, 429376, 2691072, 
   14648096, 70553888, 305091488, 1198289984}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.69807161785773*^9, 3.7348382789640427`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "^", "4"}]}], "+", 
     RowBox[{"b", " ", 
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "^", "2"}], " ", 
      RowBox[{"e6", "[", "q", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "6"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", 
           RowBox[{"eis2", "[", 
            RowBox[{"q", "^", "7"}], "]"}]}], "-", 
          RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", " ", 
         RowBox[{
          RowBox[{"e6", "[", "q", "]"}], "^", "2"}]}], "+", 
        RowBox[{"d", " ", 
         RowBox[{
          RowBox[{"e4", "[", "q", "]"}], "^", "3"}]}]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "6"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", 
            RowBox[{"eis2", "[", 
             RowBox[{"q", "^", "7"}], "]"}]}], "-", 
           RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], ")"}], "^", "2"}]}], 
     "+", 
     RowBox[{"e", " ", 
      RowBox[{"e4", "[", "q", "]"}], 
      RowBox[{"e6", "[", "q", "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "6"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", 
            RowBox[{"eis2", "[", 
             RowBox[{"q", "^", "7"}], "]"}]}], "-", 
           RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], ")"}], "^", "3"}]}], 
     "+", " ", 
     RowBox[{"f", " ", 
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "6"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", 
            RowBox[{"eis2", "[", 
             RowBox[{"q", "^", "7"}], "]"}]}], "-", 
           RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], ")"}], "^", "4"}]}], 
     "+", 
     RowBox[{"g", " ", 
      RowBox[{"e6", "[", "q", "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "6"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", 
            RowBox[{"eis2", "[", 
             RowBox[{"q", "^", "7"}], "]"}]}], "-", 
           RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], ")"}], "^", "5"}]}], 
     "+", 
     RowBox[{"h", " ", 
      RowBox[{"e4", "[", "q", "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "6"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", 
            RowBox[{"eis2", "[", 
             RowBox[{"q", "^", "7"}], "]"}]}], "-", 
           RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], ")"}], "^", "6"}]}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6980703972180967`*^9, 3.6980704102368155`*^9}, {
  3.6980704532887497`*^9, 3.6980704841221695`*^9}, {3.6980705777402625`*^9, 
  3.6980706287477922`*^9}, {3.6980708197258997`*^9, 3.6980709297537622`*^9}, {
  3.698071077423962*^9, 3.698071083830301*^9}, {3.698071377490427*^9, 
  3.6980714187119617`*^9}, {3.69807162473489*^9, 3.698071628375615*^9}, {
  3.6980716623647842`*^9, 3.698071714480235*^9}, {3.698071884703364*^9, 
  3.698072042411377*^9}, {3.6980720874791107`*^9, 3.698072088869755*^9}, {
  3.7348382816211557`*^9, 3.734838281873856*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "a", "+", "b", "+", "c", "+", "d", "+", "e", "+", "f", "+", "g", "+", 
     "h"}], ")"}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"240", " ", "a"}], "-", 
      RowBox[{"5", " ", "b"}], "-", 
      RowBox[{"250", " ", "c"}], "+", 
      RowBox[{"182", " ", "d"}], "-", 
      RowBox[{"63", " ", "e"}], "+", 
      RowBox[{"124", " ", "f"}], "-", 
      RowBox[{"121", " ", "g"}], "+", 
      RowBox[{"66", " ", "h"}]}], ")"}], " ", "q"}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"88560", " ", "a"}], "-", 
      RowBox[{"49179", " ", "b"}], "+", 
      RowBox[{"53182", " ", "c"}], "+", 
      RowBox[{"46270", " ", "d"}], "-", 
      RowBox[{"34629", " ", "e"}], "+", 
      RowBox[{"17436", " ", "f"}], "-", 
      RowBox[{"6623", " ", "g"}], "+", 
      RowBox[{"2058", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3846480", " ", "a"}], "-", 
      RowBox[{"2440661", " ", "b"}], "+", 
      RowBox[{"1140308", " ", "c"}], "+", 
      RowBox[{"7", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"164444", " ", "d"}], "-", 
         RowBox[{"61103", " ", "e"}], "+", 
         RowBox[{"18848", " ", "f"}], "-", 
         RowBox[{"5043", " ", "g"}]}], ")"}]}], "+", 
      RowBox[{"8516", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1214542320", " ", "a"}], "-", 
      RowBox[{"441556103", " ", "b"}], "+", 
      RowBox[{"135092998", " ", "c"}], "+", 
      RowBox[{"134968582", " ", "d"}], "-", 
      RowBox[{"35795193", " ", "e"}], "+", 
      RowBox[{"8520236", " ", "f"}], "-", 
      RowBox[{"1872027", " ", "g"}], "+", 
      RowBox[{"387042", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"17218239120", " ", "a"}], "-", 
      RowBox[{"4525303071", " ", "b"}], "+", 
      RowBox[{"1063668142", " ", "c"}], "+", 
      RowBox[{"1063752382", " ", "d"}], "-", 
      RowBox[{"229849137", " ", "e"}], "+", 
      RowBox[{"46639740", " ", "f"}], "-", 
      RowBox[{"9021075", " ", "g"}], "+", 
      RowBox[{"1680906", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["q", "5"]}], "+", 
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"132553815120", " ", "a"}], "-", 
      RowBox[{"28164378495", " ", "b"}], "+", 
      RowBox[{"5599172200", " ", "c"}], "+", 
      RowBox[{"7", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"799862488", " ", "d"}], "-", 
         RowBox[{"151408077", " ", "e"}], "+", 
         RowBox[{"27611656", " ", "f"}], "-", 
         RowBox[{"4891017", " ", "g"}]}], ")"}]}], "+", 
      RowBox[{"5925184", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["q", "6"]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5355955090560", " ", "a"}], "-", 
      RowBox[{"989432068271", " ", "b"}], "+", 
      RowBox[{"176144365618", " ", "c"}], "+", 
      RowBox[{"176147728306", " ", "d"}], "-", 
      RowBox[{"30490116765", " ", "e"}], "+", 
      RowBox[{"5163072548", " ", "f"}], "-", 
      RowBox[{"859033675", " ", "g"}], "+", 
      RowBox[{"140881878", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["q", "7"]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"39688442262000", " ", "a"}], "-", 
      RowBox[{"6693454293687", " ", "b"}], "+", 
      RowBox[{"1106470434846", " ", "c"}], "+", 
      RowBox[{"1106462669214", " ", "d"}], "-", 
      RowBox[{"180054128289", " ", "e"}], "+", 
      RowBox[{"28931111484", " ", "f"}], "-", 
      RowBox[{"4600402651", " ", "g"}], "+", 
      RowBox[{"725151306", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["q", "8"]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"232245829333680", " ", "a"}], "-", 
      RowBox[{"36892146438713", " ", "b"}], "+", 
      RowBox[{"5799988855214", " ", "c"}], "+", 
      RowBox[{"5799989482910", " ", "d"}], "-", 
      RowBox[{"904158783563", " ", "e"}], "+", 
      RowBox[{"139957828172", " ", "f"}], "-", 
      RowBox[{"21535418141", " ", "g"}], "+", 
      RowBox[{"3296710586", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["q", "9"]}], "+", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"564021874043280", " ", "a"}], "-", 
      RowBox[{"86145178216137", " ", "b"}], "+", 
      RowBox[{"13090819551182", " ", "c"}], "+", 
      RowBox[{"7", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1870117400642", " ", "d"}], "-", 
         RowBox[{"282963419997", " ", "e"}], "+", 
         RowBox[{"42655383700", " ", "f"}], "-", 
         RowBox[{"6409226251", " ", "g"}]}], ")"}]}], "+", 
      RowBox[{"6721897290", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "11"],
    SeriesData[$CellContext`q, 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 
   0, {$CellContext`a + $CellContext`b + $CellContext`c + $CellContext`d + \
$CellContext`e + $CellContext`f + $CellContext`g + $CellContext`h, 
    4 (240 $CellContext`a - 5 $CellContext`b - 250 $CellContext`c + 
     182 $CellContext`d - 63 $CellContext`e + 124 $CellContext`f - 
     121 $CellContext`g + 66 $CellContext`h), 
    4 (88560 $CellContext`a - 49179 $CellContext`b + 53182 $CellContext`c + 
     46270 $CellContext`d - 34629 $CellContext`e + 17436 $CellContext`f - 
     6623 $CellContext`g + 2058 $CellContext`h), 
    16 (3846480 $CellContext`a - 2440661 $CellContext`b + 
     1140308 $CellContext`c + 
     7 (164444 $CellContext`d - 61103 $CellContext`e + 18848 $CellContext`f - 
       5043 $CellContext`g) + 8516 $CellContext`h), 
    4 (1214542320 $CellContext`a - 441556103 $CellContext`b + 
     135092998 $CellContext`c + 134968582 $CellContext`d - 
     35795193 $CellContext`e + 8520236 $CellContext`f - 
     1872027 $CellContext`g + 387042 $CellContext`h), 
    8 (17218239120 $CellContext`a - 4525303071 $CellContext`b + 
     1063668142 $CellContext`c + 1063752382 $CellContext`d - 
     229849137 $CellContext`e + 46639740 $CellContext`f - 
     9021075 $CellContext`g + 1680906 $CellContext`h), 
    16 (132553815120 $CellContext`a - 28164378495 $CellContext`b + 
     5599172200 $CellContext`c + 
     7 (799862488 $CellContext`d - 151408077 $CellContext`e + 
       27611656 $CellContext`f - 4891017 $CellContext`g) + 
     5925184 $CellContext`h), 
    4 (5355955090560 $CellContext`a - 989432068271 $CellContext`b + 
     176144365618 $CellContext`c + 176147728306 $CellContext`d - 
     30490116765 $CellContext`e + 5163072548 $CellContext`f - 
     859033675 $CellContext`g + 140881878 $CellContext`h), 
    4 (39688442262000 $CellContext`a - 6693454293687 $CellContext`b + 
     1106470434846 $CellContext`c + 1106462669214 $CellContext`d - 
     180054128289 $CellContext`e + 28931111484 $CellContext`f - 
     4600402651 $CellContext`g + 725151306 $CellContext`h), 
    4 (232245829333680 $CellContext`a - 36892146438713 $CellContext`b + 
     5799988855214 $CellContext`c + 5799989482910 $CellContext`d - 
     904158783563 $CellContext`e + 139957828172 $CellContext`f - 
     21535418141 $CellContext`g + 3296710586 $CellContext`h), 
    8 (564021874043280 $CellContext`a - 86145178216137 $CellContext`b + 
     13090819551182 $CellContext`c + 
     7 (1870117400642 $CellContext`d - 282963419997 $CellContext`e + 
       42655383700 $CellContext`f - 6409226251 $CellContext`g) + 
     6721897290 $CellContext`h)}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.69807205866399*^9, 3.698072100809368*^9, 
  3.7348382990538187`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
     "a", "+", "b", "+", "c", "+", "d", "+", "e", "+", "f", " ", "+", "g", 
      "+", "h"}], "\[Equal]", "1"}], ",", " ", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"%105", ",", "q"}], "]"}], "\[Equal]", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"%106", ",", "q"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"%105", ",", 
       RowBox[{"q", "^", "2"}]}], "]"}], "\[Equal]", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"%106", ",", 
       RowBox[{"q", "^", "2"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"%105", ",", 
       RowBox[{"q", "^", "3"}]}], "]"}], "\[Equal]", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"%106", ",", 
       RowBox[{"q", "^", "3"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"%105", ",", 
       RowBox[{"q", "^", "4"}]}], "]"}], "\[Equal]", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"%106", ",", 
       RowBox[{"q", "^", "4"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"%105", ",", 
       RowBox[{"q", "^", "5"}]}], "]"}], "\[Equal]", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"%106", ",", 
       RowBox[{"q", "^", "5"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"%105", ",", 
       RowBox[{"q", "^", "6"}]}], "]"}], "\[Equal]", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"%106", ",", 
       RowBox[{"q", "^", "6"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"%105", ",", 
       RowBox[{"q", "^", "7"}]}], "]"}], "\[Equal]", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"%106", ",", 
       RowBox[{"q", "^", "7"}]}], "]"}]}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.698072099621851*^9, 3.6980721670042543`*^9}, {
  3.734838372670472*^9, 3.734838438717465*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"%105", "-", "%106"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", 
      FractionBox["1", "823543"]}], ",", 
     RowBox[{"b", "\[Rule]", 
      FractionBox["48", "823543"]}], ",", 
     RowBox[{"c", "\[Rule]", 
      FractionBox["64", "64827"]}], ",", 
     RowBox[{"d", "\[Rule]", 
      FractionBox["92", "453789"]}], ",", 
     RowBox[{"e", "\[Rule]", 
      FractionBox["32", "2401"]}], ",", 
     RowBox[{"f", "\[Rule]", 
      FractionBox["30", "343"]}], ",", 
     RowBox[{"g", "\[Rule]", 
      FractionBox["16", "49"]}], ",", 
     RowBox[{"h", "\[Rule]", 
      FractionBox["4", "7"]}]}], "}"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.698072192728471*^9, 3.6980721984160547`*^9}, {
  3.734838444238756*^9, 3.734838447310718*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  InterpretationBox[
   SuperscriptBox[
    RowBox[{"O", "[", "q", "]"}], "11"],
   SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
   Editable->False], "}"}]], "Output",
 CellChangeTimes->{3.6980722020566893`*^9, 3.734838448595388*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*"}], " ", "**************************)"}]], "Input",
 CellChangeTimes->{{3.734833732353753*^9, 3.734833775039234*^9}, {
  3.7348338453712187`*^9, 3.734833912722776*^9}, {3.7348351016331997`*^9, 
  3.734835102508836*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["E", "N"], "(", "\[Omega]", ")"}], "=", 
    RowBox[{
     RowBox[{"\\", "tilde"}], " ", 
     RowBox[{
      SubscriptBox["E", "N"], "(", "\[Omega]", ")"}]}]}], TraditionalForm]],
  FontColor->RGBColor[0.6, 0.4, 0.2]],
 Cell[BoxData[
  RowBox[{
   RowBox[{"as", " ", "in", " ", "LHS", " ", "of", " ", 
    RowBox[{
     RowBox[{"(", "1.1", ")"}], ".", " ", "Checking"}], " ", "where"}], " ", 
   "|", "x", "|", 
   RowBox[{"+", 
    RowBox[{"|", "y", "|", 
     RowBox[{"<", 
      RowBox[{
      "1", " ", "and", " ", "finding", " ", "bounds", " ", "on", " ", 
       SubscriptBox["E", "N"], 
       RowBox[{"(", "\[Omega]", ")"}], " "}]}]}]}]}]], "Input",
  CellChangeTimes->{{3.734833732353753*^9, 3.734833775039234*^9}, {
   3.7348338453712187`*^9, 3.734833912722776*^9}},
  FontColor->RGBColor[0.6, 0.4, 0.2]],
 StyleBox[", q=|x|+|y|+\[Epsilon],  for m=100",
  FontColor->RGBColor[0.6, 0.4, 0.2]]
}], "Text",
 CellChangeTimes->{
  3.7348350909873457`*^9, {3.7348351430874233`*^9, 3.734835146516226*^9}, {
   3.734837893726101*^9, 3.734837952274455*^9}, {3.7348380002121058`*^9, 
   3.734838033624909*^9}, {3.735049664075966*^9, 3.73504967687173*^9}, {
   3.7350497193865147`*^9, 3.735049733151556*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"q_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"24", " ", "8", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", "^", "2"}], "+", "n"}], ")"}], "/", "2"}], " ", 
       RowBox[{"q", "^", 
        RowBox[{"(", "n", ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"m", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.73150340356221*^9, 3.731503408894498*^9}, {
   3.734833803593318*^9, 3.734833819092635*^9}, {3.734833931545514*^9, 
   3.734833983766006*^9}, {3.734834156581141*^9, 3.734834157500957*^9}, {
   3.7348342200557613`*^9, 3.734834220632326*^9}, {3.734834743346612*^9, 
   3.734834744939056*^9}, {3.734835124605444*^9, 3.734835125058844*^9}, 
   3.7348351569688673`*^9, {3.768713585468666*^9, 3.768713630938055*^9}}],

Cell[TextData[{
 StyleBox["For the points in ",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox["L", 
    RowBox[{"4", ",", "N"}]]}]], "Input",
  FontColor->RGBColor[0.5, 0, 0.5]],
 StyleBox[":",
  FontColor->RGBColor[0.5, 0, 0.5]]
}], "Text",
 CellChangeTimes->{{3.7348351814280977`*^9, 3.734835207343902*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{"Re", "[", 
     RowBox[{"E", "^", 
      RowBox[{"(", 
       RowBox[{"2", "Pi", " ", "I", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}]}], " ", 
         ")"}]}], ")"}]}], "]"}], "]"}], "+", 
   RowBox[{"Abs", "[", 
    RowBox[{"Im", "[", 
     RowBox[{"E", "^", 
      RowBox[{"(", 
       RowBox[{"2", "Pi", " ", "I", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}]}], " ", 
         ")"}]}], ")"}]}], "]"}], "]"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.734832789832251*^9, 3.7348328093202133`*^9}}],

Cell[BoxData["0.004333420509983131`"], "Output",
 CellChangeTimes->{3.734832809936927*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Re", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}], "+", 
    RowBox[{"Abs", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "0"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.734832646401326*^9, 3.734832646903088*^9}}],

Cell[BoxData["0.004333420509983131`"], "Output",
 CellChangeTimes->{3.73483264799114*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Re", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}], "+", 
    RowBox[{"Abs", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "1"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.73483266517038*^9, 3.7348326661204042`*^9}}],

Cell[BoxData["0.004333420509983131`"], "Output",
 CellChangeTimes->{3.734832666715304*^9, 3.734832840772728*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Re", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}], "+", 
    RowBox[{"Abs", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "2"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7348326750099087`*^9, 3.734832675823462*^9}}],

Cell[BoxData["0.16303353482158042`"], "Output",
 CellChangeTimes->{3.7348326764313717`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", "q", "]"}], "/.", 
   RowBox[{"q", "\[Rule]", "0.16305"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.734834092661743*^9, 3.7348341069116793`*^9}}],

Cell[BoxData["1.718970807293954`*^-76"], "Output",
 CellChangeTimes->{3.7348341077030687`*^9, 3.734834167455408*^9, 
  3.734834228988688*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Re", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}], "+", 
    RowBox[{"Abs", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "3"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.734832680894925*^9, 3.734832681418426*^9}}],

Cell[BoxData["0.6459219286997285`"], "Output",
 CellChangeTimes->{3.734832681887463*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", "q", "]"}], "/.", 
   RowBox[{"q", "\[Rule]", "0.645923"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.734834114766452*^9, 3.734834132385215*^9}}],

Cell[BoxData["1.0156212999772846`*^-15"], "Output",
 CellChangeTimes->{3.734834133126905*^9, 3.7348341719433117`*^9, 
  3.734834233240038*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Re", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}], "+", 
    RowBox[{"Abs", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "4"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.734832686869549*^9, 3.7348326873137627`*^9}}],

Cell[BoxData["0.7325018501903107`"], "Output",
 CellChangeTimes->{3.734832687844468*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", "q", "]"}], "/.", 
   RowBox[{"q", "\[Rule]", "0.732503"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.734834179800878*^9, 3.7348341996860657`*^9}}],

Cell[BoxData["4.506666234425464`*^-10"], "Output",
 CellChangeTimes->{3.7348342004914494`*^9, 3.7348342366174383`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Re", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}], "+", 
    RowBox[{"Abs", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "5"}]}], "//", "N", " ", 
  RowBox[{"(*", 
   RowBox[{
   "avoid", " ", "the", " ", "results", " ", "which", " ", "are", " ", 
    "close", " ", "to", " ", "1", " ", "and", " ", "go", " ", "out", " ", 
    "of", " ", 
    SubscriptBox["F", "N"]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.734832693234561*^9, 3.734832694018062*^9}, {
  3.734834344960388*^9, 3.7348343603359947`*^9}, {3.734834400347125*^9, 
  3.7348344107187243`*^9}}],

Cell[BoxData["0.9241130533518352`"], "Output",
 CellChangeTimes->{3.734832694540729*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Re", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}], "+", 
    RowBox[{"Abs", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "6"}]}], "//", "N", " ", 
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "need", " ", "to", " ", "go", " ", "out", " ", "of", " ", 
    SubscriptBox["F", "N"]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.734832699803258*^9, 3.734832700641295*^9}, {
  3.7348343676769733`*^9, 3.734834392912196*^9}}],

Cell[BoxData["1.122766218874502`"], "Output",
 CellChangeTimes->{3.7348327010558443`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Re", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}], "+", 
    RowBox[{"Abs", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}]}], "/.", 
   RowBox[{"k", "\[Rule]", 
    RowBox[{"-", "1"}]}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7348327121307373`*^9, 3.734832712882532*^9}}],

Cell[BoxData["0.16303353482158042`"], "Output",
 CellChangeTimes->{3.734832713440963*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Re", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}], "+", 
    RowBox[{"Abs", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}]}], "/.", 
   RowBox[{"k", "\[Rule]", 
    RowBox[{"-", "2"}]}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.734832727752*^9, 3.734832728447715*^9}}],

Cell[BoxData["0.6459219286997285`"], "Output",
 CellChangeTimes->{3.734832728921607*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["For the points in ",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox["L", 
    RowBox[{"6", ",", "N"}]]}]], "Input",
  FontColor->RGBColor[0.5, 0, 0.5]],
 StyleBox[":",
  FontColor->RGBColor[0.5, 0, 0.5]]
}], "Text",
 CellChangeTimes->{{3.734835231309516*^9, 3.7348352422231083`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Re", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", " ", 
           RowBox[{"I", " ", "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}], 
    "+", 
    RowBox[{"Abs", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", " ", 
           RowBox[{"I", " ", "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "0"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7348328595461893`*^9, 3.73483286874063*^9}}],

Cell[BoxData["0.0018674427317079893`"], "Output",
 CellChangeTimes->{3.7348328709478683`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", "q", "]"}], "/.", 
   RowBox[{"q", "->", "0.00186745"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7348345249966087`*^9, 3.734834542430738*^9}}],

Cell[BoxData["1.284892124953283`*^-272"], "Output",
 CellChangeTimes->{3.7348345430815268`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Re", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", " ", 
           RowBox[{"I", " ", "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}], 
    "+", 
    RowBox[{"Abs", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", " ", 
           RowBox[{"I", " ", "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "1"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.73483289391716*^9, 3.734832894739648*^9}}],

Cell[BoxData["0.04321391826377226`"], "Output",
 CellChangeTimes->{3.734832895358075*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", "q", "]"}], "/.", 
   RowBox[{"q", "\[Rule]", "0.043214"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.734834548948717*^9, 3.734834570376994*^9}}],

Cell[BoxData["8.502299207096421`*^-135"], "Output",
 CellChangeTimes->{3.734834571062632*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Re", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", " ", 
           RowBox[{"I", " ", "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}], 
    "+", 
    RowBox[{"Abs", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", " ", 
           RowBox[{"I", " ", "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "2"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7348328996262283`*^9, 3.734832900060367*^9}}],

Cell[BoxData["0.3975432495547543`"], "Output",
 CellChangeTimes->{3.7348329006020613`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", "q", "]"}], "/.", 
   RowBox[{"q", "\[Rule]", "0.397544"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7348345802692966`*^9, 3.734834595204328*^9}}],

Cell[BoxData["2.989138565025564`*^-37"], "Output",
 CellChangeTimes->{3.734834595871758*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Re", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", " ", 
           RowBox[{"I", " ", "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}], 
    "+", 
    RowBox[{"Abs", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", " ", 
           RowBox[{"I", " ", "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "3"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7348329062889357`*^9, 3.734832906935794*^9}}],

Cell[BoxData["0.6722342118418572`"], "Output",
 CellChangeTimes->{3.7348329074754066`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", "q", "]"}], "/.", 
   RowBox[{"q", "\[Rule]", "0.672235"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.73483461436382*^9, 3.7348346197098913`*^9}}],

Cell[BoxData["6.217161337815736`*^-14"], "Output",
 CellChangeTimes->{3.734834620619131*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Re", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", " ", 
           RowBox[{"I", " ", "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}], 
    "+", 
    RowBox[{"Abs", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", " ", 
           RowBox[{"I", " ", "+", "k"}], ")"}]}]}], ")"}]}], "]"}], "]"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "4"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.734832912590177*^9, 3.734832913154838*^9}}],

Cell[BoxData["0.7518220214668877`"], "Output",
 CellChangeTimes->{3.734832913645864*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", "q", "]"}], "/.", 
   RowBox[{"q", "->", "0.751823"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.73483462593547*^9, 3.734834644839501*^9}}],

Cell[BoxData["6.7738658954874976`*^-9"], "Output",
 CellChangeTimes->{3.7348346455263844`*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["All these bounds are",
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{
    RowBox[{"<", 
     SuperscriptBox["10", 
      RowBox[{"-", "8"}]]}], ",", " ", 
    RowBox[{
     RowBox[{"R", "[", 
      RowBox[{"m", ",", "q"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"N", "+", "1"}], ")"}], 
       RowBox[{"R", "[", "q", "]"}]}], "<", 
      SuperscriptBox["10", 
       RowBox[{"-", "7"}]]}]}]}]}]], "Input",
  CellChangeTimes->{{3.734834669892528*^9, 3.734834832684024*^9}},
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{{3.734834894015436*^9, 3.73483491852468*^9}, {
  3.7348353058412533`*^9, 3.734835367836707*^9}, {3.734835423626834*^9, 
  3.73483550068885*^9}}],

Cell[TextData[{
 StyleBox["Now observe the q expansion of ",
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "N"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" at the points of ",
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["L", 
     RowBox[{"4", ",", "N"}]], " ", "and", " ", 
    SubscriptBox["L", 
     RowBox[{"6", ",", "N"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[".",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{{3.734835293777952*^9, 3.734835298187339*^9}, {
  3.7348355096457767`*^9, 3.7348355581204433`*^9}}],

Cell[TextData[{
 Cell[BoxData[""], "Input",
  CellChangeTimes->{{3.734837717265485*^9, 3.734837731476392*^9}}],
 StyleBox["Zeros of ",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "2"], ":"}], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[0.5, 0, 0.5]]
}], "Text",
 CellChangeTimes->{{3.734837782385984*^9, 3.734837810867303*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.768712864414401*^9, 3.768712865350007*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      RowBox[{"eis2", "[", 
       RowBox[{"q", "^", "2"}], "]"}]}], "-", 
     RowBox[{"eis2", "[", "q", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "100"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.6982162270951157`*^9, 3.698216254845703*^9}, {
  3.768712796452448*^9, 3.768712806643578*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"24", " ", "q"}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["q", "5"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["q", "6"]}], "+", 
  RowBox[{"192", " ", 
   SuperscriptBox["q", "7"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["q", "8"]}], "+", 
  RowBox[{"312", " ", 
   SuperscriptBox["q", "9"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["q", "10"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "11"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["q", "12"]}], "+", 
  RowBox[{"336", " ", 
   SuperscriptBox["q", "13"]}], "+", 
  RowBox[{"192", " ", 
   SuperscriptBox["q", "14"]}], "+", 
  RowBox[{"576", " ", 
   SuperscriptBox["q", "15"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["q", "16"]}], "+", 
  RowBox[{"432", " ", 
   SuperscriptBox["q", "17"]}], "+", 
  RowBox[{"312", " ", 
   SuperscriptBox["q", "18"]}], "+", 
  RowBox[{"480", " ", 
   SuperscriptBox["q", "19"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["q", "20"]}], "+", 
  RowBox[{"768", " ", 
   SuperscriptBox["q", "21"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "22"]}], "+", 
  RowBox[{"576", " ", 
   SuperscriptBox["q", "23"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["q", "24"]}], "+", 
  RowBox[{"744", " ", 
   SuperscriptBox["q", "25"]}], "+", 
  RowBox[{"336", " ", 
   SuperscriptBox["q", "26"]}], "+", 
  RowBox[{"960", " ", 
   SuperscriptBox["q", "27"]}], "+", 
  RowBox[{"192", " ", 
   SuperscriptBox["q", "28"]}], "+", 
  RowBox[{"720", " ", 
   SuperscriptBox["q", "29"]}], "+", 
  RowBox[{"576", " ", 
   SuperscriptBox["q", "30"]}], "+", 
  RowBox[{"768", " ", 
   SuperscriptBox["q", "31"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["q", "32"]}], "+", 
  RowBox[{"1152", " ", 
   SuperscriptBox["q", "33"]}], "+", 
  RowBox[{"432", " ", 
   SuperscriptBox["q", "34"]}], "+", 
  RowBox[{"1152", " ", 
   SuperscriptBox["q", "35"]}], "+", 
  RowBox[{"312", " ", 
   SuperscriptBox["q", "36"]}], "+", 
  RowBox[{"912", " ", 
   SuperscriptBox["q", "37"]}], "+", 
  RowBox[{"480", " ", 
   SuperscriptBox["q", "38"]}], "+", 
  RowBox[{"1344", " ", 
   SuperscriptBox["q", "39"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["q", "40"]}], "+", 
  RowBox[{"1008", " ", 
   SuperscriptBox["q", "41"]}], "+", 
  RowBox[{"768", " ", 
   SuperscriptBox["q", "42"]}], "+", 
  RowBox[{"1056", " ", 
   SuperscriptBox["q", "43"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "44"]}], "+", 
  RowBox[{"1872", " ", 
   SuperscriptBox["q", "45"]}], "+", 
  RowBox[{"576", " ", 
   SuperscriptBox["q", "46"]}], "+", 
  RowBox[{"1152", " ", 
   SuperscriptBox["q", "47"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["q", "48"]}], "+", 
  RowBox[{"1368", " ", 
   SuperscriptBox["q", "49"]}], "+", 
  RowBox[{"744", " ", 
   SuperscriptBox["q", "50"]}], "+", 
  RowBox[{"1728", " ", 
   SuperscriptBox["q", "51"]}], "+", 
  RowBox[{"336", " ", 
   SuperscriptBox["q", "52"]}], "+", 
  RowBox[{"1296", " ", 
   SuperscriptBox["q", "53"]}], "+", 
  RowBox[{"960", " ", 
   SuperscriptBox["q", "54"]}], "+", 
  RowBox[{"1728", " ", 
   SuperscriptBox["q", "55"]}], "+", 
  RowBox[{"192", " ", 
   SuperscriptBox["q", "56"]}], "+", 
  RowBox[{"1920", " ", 
   SuperscriptBox["q", "57"]}], "+", 
  RowBox[{"720", " ", 
   SuperscriptBox["q", "58"]}], "+", 
  RowBox[{"1440", " ", 
   SuperscriptBox["q", "59"]}], "+", 
  RowBox[{"576", " ", 
   SuperscriptBox["q", "60"]}], "+", 
  RowBox[{"1488", " ", 
   SuperscriptBox["q", "61"]}], "+", 
  RowBox[{"768", " ", 
   SuperscriptBox["q", "62"]}], "+", 
  RowBox[{"2496", " ", 
   SuperscriptBox["q", "63"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["q", "64"]}], "+", 
  RowBox[{"2016", " ", 
   SuperscriptBox["q", "65"]}], "+", 
  RowBox[{"1152", " ", 
   SuperscriptBox["q", "66"]}], "+", 
  RowBox[{"1632", " ", 
   SuperscriptBox["q", "67"]}], "+", 
  RowBox[{"432", " ", 
   SuperscriptBox["q", "68"]}], "+", 
  RowBox[{"2304", " ", 
   SuperscriptBox["q", "69"]}], "+", 
  RowBox[{"1152", " ", 
   SuperscriptBox["q", "70"]}], "+", 
  RowBox[{"1728", " ", 
   SuperscriptBox["q", "71"]}], "+", 
  RowBox[{"312", " ", 
   SuperscriptBox["q", "72"]}], "+", 
  RowBox[{"1776", " ", 
   SuperscriptBox["q", "73"]}], "+", 
  RowBox[{"912", " ", 
   SuperscriptBox["q", "74"]}], "+", 
  RowBox[{"2976", " ", 
   SuperscriptBox["q", "75"]}], "+", 
  RowBox[{"480", " ", 
   SuperscriptBox["q", "76"]}], "+", 
  RowBox[{"2304", " ", 
   SuperscriptBox["q", "77"]}], "+", 
  RowBox[{"1344", " ", 
   SuperscriptBox["q", "78"]}], "+", 
  RowBox[{"1920", " ", 
   SuperscriptBox["q", "79"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["q", "80"]}], "+", 
  RowBox[{"2904", " ", 
   SuperscriptBox["q", "81"]}], "+", 
  RowBox[{"1008", " ", 
   SuperscriptBox["q", "82"]}], "+", 
  RowBox[{"2016", " ", 
   SuperscriptBox["q", "83"]}], "+", 
  RowBox[{"768", " ", 
   SuperscriptBox["q", "84"]}], "+", 
  RowBox[{"2592", " ", 
   SuperscriptBox["q", "85"]}], "+", 
  RowBox[{"1056", " ", 
   SuperscriptBox["q", "86"]}], "+", 
  RowBox[{"2880", " ", 
   SuperscriptBox["q", "87"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "88"]}], "+", 
  RowBox[{"2160", " ", 
   SuperscriptBox["q", "89"]}], "+", 
  RowBox[{"1872", " ", 
   SuperscriptBox["q", "90"]}], "+", 
  RowBox[{"2688", " ", 
   SuperscriptBox["q", "91"]}], "+", 
  RowBox[{"576", " ", 
   SuperscriptBox["q", "92"]}], "+", 
  RowBox[{"3072", " ", 
   SuperscriptBox["q", "93"]}], "+", 
  RowBox[{"1152", " ", 
   SuperscriptBox["q", "94"]}], "+", 
  RowBox[{"2880", " ", 
   SuperscriptBox["q", "95"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["q", "96"]}], "+", 
  RowBox[{"2352", " ", 
   SuperscriptBox["q", "97"]}], "+", 
  RowBox[{"1368", " ", 
   SuperscriptBox["q", "98"]}], "+", 
  RowBox[{"3744", " ", 
   SuperscriptBox["q", "99"]}], "+", 
  RowBox[{"744", " ", 
   SuperscriptBox["q", "100"]}]}]], "Output",
 CellChangeTimes->{3.768712809518532*^9, 3.768817533702046*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"q", ",", "100"}], "]"}], "/.", 
   RowBox[{"q", "\[Rule]", 
    RowBox[{"E", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "Pi"}], ")"}]}]}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768817576260253*^9, 3.768817618898356*^9}}],

Cell[BoxData["2.4660232715663855`*^-270"], "Output",
 CellChangeTimes->{{3.7688176032979937`*^9, 3.768817620775434*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"q", ",", "100"}], "]"}], "/.", 
   RowBox[{"q", "\[Rule]", 
    RowBox[{"E", "^", 
     RowBox[{"(", 
      RowBox[{"-", "Pi"}], ")"}]}]}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.76881762900805*^9, 3.768817640767672*^9}}],

Cell[BoxData["1.6321294825243333`*^-132"], "Output",
 CellChangeTimes->{3.768817642084592*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%4", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", 
            RowBox[{"(", 
             RowBox[{"I", "+", "1"}], ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "100"}]}], "}"}]}], ",", 
    "100"}], "]"}], "//", "N", 
  RowBox[{"(*", "zero", "*)"}]}]], "Input",
 CellChangeTimes->{{3.698216266721382*^9, 3.698216300973341*^9}, {
  3.734835697666965*^9, 3.734835697858616*^9}, {3.734835745487546*^9, 
  3.734835748401765*^9}, {3.734835876081634*^9, 3.734835927955492*^9}, {
  3.734837126004998*^9, 3.734837129435019*^9}, {3.76871271726759*^9, 
  3.768712778862124*^9}, {3.7687128785101433`*^9, 3.768712948310829*^9}}],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{
  3.6982163017203836`*^9, 3.734835732961409*^9, {3.734835876875609*^9, 
   3.734835929261421*^9}, {3.7687127417364807`*^9, 3.76871277968408*^9}, {
   3.768712887320397*^9, 3.768712949603574*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"0.`", ",", "16"}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"0.\"\>",
   0.,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.768712951705494*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"0.`", ",", "16"}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"0.\"\>",
   0.,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.768712933170988*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%50", "/.", 
   RowBox[{"q", "\[Rule]", 
    RowBox[{"E", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "Pi"}], ")"}]}]}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.73483575871809*^9, 3.7348357902321787`*^9}}],

Cell[BoxData["1.0449029472642577`"], "Output",
 CellChangeTimes->{{3.7348357773040323`*^9, 3.7348357909306507`*^9}}]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[""], "Input",
  CellChangeTimes->{{3.734837717265485*^9, 3.734837731476392*^9}}],
 StyleBox["Zeros of ",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "3"], ":"}], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[0.5, 0, 0.5]]
}], "Text",
 CellChangeTimes->{{3.734837827432453*^9, 3.7348378309374638`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        RowBox[{"eis2", "[", 
         RowBox[{"q", "^", "3"}], "]"}]}], "-", 
       RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "/", "2"}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "100"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.698134715848343*^9, 3.698134724724758*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"12", " ", "q"}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"84", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["q", "5"]}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["q", "6"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["q", "7"]}], "+", 
  RowBox[{"180", " ", 
   SuperscriptBox["q", "8"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["q", "9"]}], "+", 
  RowBox[{"216", " ", 
   SuperscriptBox["q", "10"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["q", "11"]}], "+", 
  RowBox[{"84", " ", 
   SuperscriptBox["q", "12"]}], "+", 
  RowBox[{"168", " ", 
   SuperscriptBox["q", "13"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "14"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["q", "15"]}], "+", 
  RowBox[{"372", " ", 
   SuperscriptBox["q", "16"]}], "+", 
  RowBox[{"216", " ", 
   SuperscriptBox["q", "17"]}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["q", "18"]}], "+", 
  RowBox[{"240", " ", 
   SuperscriptBox["q", "19"]}], "+", 
  RowBox[{"504", " ", 
   SuperscriptBox["q", "20"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["q", "21"]}], "+", 
  RowBox[{"432", " ", 
   SuperscriptBox["q", "22"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "23"]}], "+", 
  RowBox[{"180", " ", 
   SuperscriptBox["q", "24"]}], "+", 
  RowBox[{"372", " ", 
   SuperscriptBox["q", "25"]}], "+", 
  RowBox[{"504", " ", 
   SuperscriptBox["q", "26"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["q", "27"]}], "+", 
  RowBox[{"672", " ", 
   SuperscriptBox["q", "28"]}], "+", 
  RowBox[{"360", " ", 
   SuperscriptBox["q", "29"]}], "+", 
  RowBox[{"216", " ", 
   SuperscriptBox["q", "30"]}], "+", 
  RowBox[{"384", " ", 
   SuperscriptBox["q", "31"]}], "+", 
  RowBox[{"756", " ", 
   SuperscriptBox["q", "32"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["q", "33"]}], "+", 
  RowBox[{"648", " ", 
   SuperscriptBox["q", "34"]}], "+", 
  RowBox[{"576", " ", 
   SuperscriptBox["q", "35"]}], "+", 
  RowBox[{"84", " ", 
   SuperscriptBox["q", "36"]}], "+", 
  RowBox[{"456", " ", 
   SuperscriptBox["q", "37"]}], "+", 
  RowBox[{"720", " ", 
   SuperscriptBox["q", "38"]}], "+", 
  RowBox[{"168", " ", 
   SuperscriptBox["q", "39"]}], "+", 
  RowBox[{"1080", " ", 
   SuperscriptBox["q", "40"]}], "+", 
  RowBox[{"504", " ", 
   SuperscriptBox["q", "41"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "42"]}], "+", 
  RowBox[{"528", " ", 
   SuperscriptBox["q", "43"]}], "+", 
  RowBox[{"1008", " ", 
   SuperscriptBox["q", "44"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["q", "45"]}], "+", 
  RowBox[{"864", " ", 
   SuperscriptBox["q", "46"]}], "+", 
  RowBox[{"576", " ", 
   SuperscriptBox["q", "47"]}], "+", 
  RowBox[{"372", " ", 
   SuperscriptBox["q", "48"]}], "+", 
  RowBox[{"684", " ", 
   SuperscriptBox["q", "49"]}], "+", 
  RowBox[{"1116", " ", 
   SuperscriptBox["q", "50"]}], "+", 
  RowBox[{"216", " ", 
   SuperscriptBox["q", "51"]}], "+", 
  RowBox[{"1176", " ", 
   SuperscriptBox["q", "52"]}], "+", 
  RowBox[{"648", " ", 
   SuperscriptBox["q", "53"]}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["q", "54"]}], "+", 
  RowBox[{"864", " ", 
   SuperscriptBox["q", "55"]}], "+", 
  RowBox[{"1440", " ", 
   SuperscriptBox["q", "56"]}], "+", 
  RowBox[{"240", " ", 
   SuperscriptBox["q", "57"]}], "+", 
  RowBox[{"1080", " ", 
   SuperscriptBox["q", "58"]}], "+", 
  RowBox[{"720", " ", 
   SuperscriptBox["q", "59"]}], "+", 
  RowBox[{"504", " ", 
   SuperscriptBox["q", "60"]}], "+", 
  RowBox[{"744", " ", 
   SuperscriptBox["q", "61"]}], "+", 
  RowBox[{"1152", " ", 
   SuperscriptBox["q", "62"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["q", "63"]}], "+", 
  RowBox[{"1524", " ", 
   SuperscriptBox["q", "64"]}], "+", 
  RowBox[{"1008", " ", 
   SuperscriptBox["q", "65"]}], "+", 
  RowBox[{"432", " ", 
   SuperscriptBox["q", "66"]}], "+", 
  RowBox[{"816", " ", 
   SuperscriptBox["q", "67"]}], "+", 
  RowBox[{"1512", " ", 
   SuperscriptBox["q", "68"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "69"]}], "+", 
  RowBox[{"1728", " ", 
   SuperscriptBox["q", "70"]}], "+", 
  RowBox[{"864", " ", 
   SuperscriptBox["q", "71"]}], "+", 
  RowBox[{"180", " ", 
   SuperscriptBox["q", "72"]}], "+", 
  RowBox[{"888", " ", 
   SuperscriptBox["q", "73"]}], "+", 
  RowBox[{"1368", " ", 
   SuperscriptBox["q", "74"]}], "+", 
  RowBox[{"372", " ", 
   SuperscriptBox["q", "75"]}], "+", 
  RowBox[{"1680", " ", 
   SuperscriptBox["q", "76"]}], "+", 
  RowBox[{"1152", " ", 
   SuperscriptBox["q", "77"]}], "+", 
  RowBox[{"504", " ", 
   SuperscriptBox["q", "78"]}], "+", 
  RowBox[{"960", " ", 
   SuperscriptBox["q", "79"]}], "+", 
  RowBox[{"2232", " ", 
   SuperscriptBox["q", "80"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["q", "81"]}], "+", 
  RowBox[{"1512", " ", 
   SuperscriptBox["q", "82"]}], "+", 
  RowBox[{"1008", " ", 
   SuperscriptBox["q", "83"]}], "+", 
  RowBox[{"672", " ", 
   SuperscriptBox["q", "84"]}], "+", 
  RowBox[{"1296", " ", 
   SuperscriptBox["q", "85"]}], "+", 
  RowBox[{"1584", " ", 
   SuperscriptBox["q", "86"]}], "+", 
  RowBox[{"360", " ", 
   SuperscriptBox["q", "87"]}], "+", 
  RowBox[{"2160", " ", 
   SuperscriptBox["q", "88"]}], "+", 
  RowBox[{"1080", " ", 
   SuperscriptBox["q", "89"]}], "+", 
  RowBox[{"216", " ", 
   SuperscriptBox["q", "90"]}], "+", 
  RowBox[{"1344", " ", 
   SuperscriptBox["q", "91"]}], "+", 
  RowBox[{"2016", " ", 
   SuperscriptBox["q", "92"]}], "+", 
  RowBox[{"384", " ", 
   SuperscriptBox["q", "93"]}], "+", 
  RowBox[{"1728", " ", 
   SuperscriptBox["q", "94"]}], "+", 
  RowBox[{"1440", " ", 
   SuperscriptBox["q", "95"]}], "+", 
  RowBox[{"756", " ", 
   SuperscriptBox["q", "96"]}], "+", 
  RowBox[{"1176", " ", 
   SuperscriptBox["q", "97"]}], "+", 
  RowBox[{"2052", " ", 
   SuperscriptBox["q", "98"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["q", "99"]}], "+", 
  RowBox[{"2604", " ", 
   SuperscriptBox["q", "100"]}]}]], "Output",
 CellChangeTimes->{3.6981347270179625`*^9, 3.7348358053863487`*^9, 
  3.768799800075728*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        RowBox[{"eis2", "[", 
         RowBox[{"q", "^", "3"}], "]"}]}], "-", 
       RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "/", "2"}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "200"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.7687999761128883`*^9, 3.768799976369473*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"12", " ", "q"}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"84", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["q", "5"]}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["q", "6"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["q", "7"]}], "+", 
  RowBox[{"180", " ", 
   SuperscriptBox["q", "8"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["q", "9"]}], "+", 
  RowBox[{"216", " ", 
   SuperscriptBox["q", "10"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["q", "11"]}], "+", 
  RowBox[{"84", " ", 
   SuperscriptBox["q", "12"]}], "+", 
  RowBox[{"168", " ", 
   SuperscriptBox["q", "13"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "14"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["q", "15"]}], "+", 
  RowBox[{"372", " ", 
   SuperscriptBox["q", "16"]}], "+", 
  RowBox[{"216", " ", 
   SuperscriptBox["q", "17"]}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["q", "18"]}], "+", 
  RowBox[{"240", " ", 
   SuperscriptBox["q", "19"]}], "+", 
  RowBox[{"504", " ", 
   SuperscriptBox["q", "20"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["q", "21"]}], "+", 
  RowBox[{"432", " ", 
   SuperscriptBox["q", "22"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "23"]}], "+", 
  RowBox[{"180", " ", 
   SuperscriptBox["q", "24"]}], "+", 
  RowBox[{"372", " ", 
   SuperscriptBox["q", "25"]}], "+", 
  RowBox[{"504", " ", 
   SuperscriptBox["q", "26"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["q", "27"]}], "+", 
  RowBox[{"672", " ", 
   SuperscriptBox["q", "28"]}], "+", 
  RowBox[{"360", " ", 
   SuperscriptBox["q", "29"]}], "+", 
  RowBox[{"216", " ", 
   SuperscriptBox["q", "30"]}], "+", 
  RowBox[{"384", " ", 
   SuperscriptBox["q", "31"]}], "+", 
  RowBox[{"756", " ", 
   SuperscriptBox["q", "32"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["q", "33"]}], "+", 
  RowBox[{"648", " ", 
   SuperscriptBox["q", "34"]}], "+", 
  RowBox[{"576", " ", 
   SuperscriptBox["q", "35"]}], "+", 
  RowBox[{"84", " ", 
   SuperscriptBox["q", "36"]}], "+", 
  RowBox[{"456", " ", 
   SuperscriptBox["q", "37"]}], "+", 
  RowBox[{"720", " ", 
   SuperscriptBox["q", "38"]}], "+", 
  RowBox[{"168", " ", 
   SuperscriptBox["q", "39"]}], "+", 
  RowBox[{"1080", " ", 
   SuperscriptBox["q", "40"]}], "+", 
  RowBox[{"504", " ", 
   SuperscriptBox["q", "41"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "42"]}], "+", 
  RowBox[{"528", " ", 
   SuperscriptBox["q", "43"]}], "+", 
  RowBox[{"1008", " ", 
   SuperscriptBox["q", "44"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["q", "45"]}], "+", 
  RowBox[{"864", " ", 
   SuperscriptBox["q", "46"]}], "+", 
  RowBox[{"576", " ", 
   SuperscriptBox["q", "47"]}], "+", 
  RowBox[{"372", " ", 
   SuperscriptBox["q", "48"]}], "+", 
  RowBox[{"684", " ", 
   SuperscriptBox["q", "49"]}], "+", 
  RowBox[{"1116", " ", 
   SuperscriptBox["q", "50"]}], "+", 
  RowBox[{"216", " ", 
   SuperscriptBox["q", "51"]}], "+", 
  RowBox[{"1176", " ", 
   SuperscriptBox["q", "52"]}], "+", 
  RowBox[{"648", " ", 
   SuperscriptBox["q", "53"]}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["q", "54"]}], "+", 
  RowBox[{"864", " ", 
   SuperscriptBox["q", "55"]}], "+", 
  RowBox[{"1440", " ", 
   SuperscriptBox["q", "56"]}], "+", 
  RowBox[{"240", " ", 
   SuperscriptBox["q", "57"]}], "+", 
  RowBox[{"1080", " ", 
   SuperscriptBox["q", "58"]}], "+", 
  RowBox[{"720", " ", 
   SuperscriptBox["q", "59"]}], "+", 
  RowBox[{"504", " ", 
   SuperscriptBox["q", "60"]}], "+", 
  RowBox[{"744", " ", 
   SuperscriptBox["q", "61"]}], "+", 
  RowBox[{"1152", " ", 
   SuperscriptBox["q", "62"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["q", "63"]}], "+", 
  RowBox[{"1524", " ", 
   SuperscriptBox["q", "64"]}], "+", 
  RowBox[{"1008", " ", 
   SuperscriptBox["q", "65"]}], "+", 
  RowBox[{"432", " ", 
   SuperscriptBox["q", "66"]}], "+", 
  RowBox[{"816", " ", 
   SuperscriptBox["q", "67"]}], "+", 
  RowBox[{"1512", " ", 
   SuperscriptBox["q", "68"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "69"]}], "+", 
  RowBox[{"1728", " ", 
   SuperscriptBox["q", "70"]}], "+", 
  RowBox[{"864", " ", 
   SuperscriptBox["q", "71"]}], "+", 
  RowBox[{"180", " ", 
   SuperscriptBox["q", "72"]}], "+", 
  RowBox[{"888", " ", 
   SuperscriptBox["q", "73"]}], "+", 
  RowBox[{"1368", " ", 
   SuperscriptBox["q", "74"]}], "+", 
  RowBox[{"372", " ", 
   SuperscriptBox["q", "75"]}], "+", 
  RowBox[{"1680", " ", 
   SuperscriptBox["q", "76"]}], "+", 
  RowBox[{"1152", " ", 
   SuperscriptBox["q", "77"]}], "+", 
  RowBox[{"504", " ", 
   SuperscriptBox["q", "78"]}], "+", 
  RowBox[{"960", " ", 
   SuperscriptBox["q", "79"]}], "+", 
  RowBox[{"2232", " ", 
   SuperscriptBox["q", "80"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["q", "81"]}], "+", 
  RowBox[{"1512", " ", 
   SuperscriptBox["q", "82"]}], "+", 
  RowBox[{"1008", " ", 
   SuperscriptBox["q", "83"]}], "+", 
  RowBox[{"672", " ", 
   SuperscriptBox["q", "84"]}], "+", 
  RowBox[{"1296", " ", 
   SuperscriptBox["q", "85"]}], "+", 
  RowBox[{"1584", " ", 
   SuperscriptBox["q", "86"]}], "+", 
  RowBox[{"360", " ", 
   SuperscriptBox["q", "87"]}], "+", 
  RowBox[{"2160", " ", 
   SuperscriptBox["q", "88"]}], "+", 
  RowBox[{"1080", " ", 
   SuperscriptBox["q", "89"]}], "+", 
  RowBox[{"216", " ", 
   SuperscriptBox["q", "90"]}], "+", 
  RowBox[{"1344", " ", 
   SuperscriptBox["q", "91"]}], "+", 
  RowBox[{"2016", " ", 
   SuperscriptBox["q", "92"]}], "+", 
  RowBox[{"384", " ", 
   SuperscriptBox["q", "93"]}], "+", 
  RowBox[{"1728", " ", 
   SuperscriptBox["q", "94"]}], "+", 
  RowBox[{"1440", " ", 
   SuperscriptBox["q", "95"]}], "+", 
  RowBox[{"756", " ", 
   SuperscriptBox["q", "96"]}], "+", 
  RowBox[{"1176", " ", 
   SuperscriptBox["q", "97"]}], "+", 
  RowBox[{"2052", " ", 
   SuperscriptBox["q", "98"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["q", "99"]}], "+", 
  RowBox[{"2604", " ", 
   SuperscriptBox["q", "100"]}], "+", 
  RowBox[{"1224", " ", 
   SuperscriptBox["q", "101"]}], "+", 
  RowBox[{"648", " ", 
   SuperscriptBox["q", "102"]}], "+", 
  RowBox[{"1248", " ", 
   SuperscriptBox["q", "103"]}], "+", 
  RowBox[{"2520", " ", 
   SuperscriptBox["q", "104"]}], "+", 
  RowBox[{"576", " ", 
   SuperscriptBox["q", "105"]}], "+", 
  RowBox[{"1944", " ", 
   SuperscriptBox["q", "106"]}], "+", 
  RowBox[{"1296", " ", 
   SuperscriptBox["q", "107"]}], "+", 
  RowBox[{"84", " ", 
   SuperscriptBox["q", "108"]}], "+", 
  RowBox[{"1320", " ", 
   SuperscriptBox["q", "109"]}], "+", 
  RowBox[{"2592", " ", 
   SuperscriptBox["q", "110"]}], "+", 
  RowBox[{"456", " ", 
   SuperscriptBox["q", "111"]}], "+", 
  RowBox[{"2976", " ", 
   SuperscriptBox["q", "112"]}], "+", 
  RowBox[{"1368", " ", 
   SuperscriptBox["q", "113"]}], "+", 
  RowBox[{"720", " ", 
   SuperscriptBox["q", "114"]}], "+", 
  RowBox[{"1728", " ", 
   SuperscriptBox["q", "115"]}], "+", 
  RowBox[{"2520", " ", 
   SuperscriptBox["q", "116"]}], "+", 
  RowBox[{"168", " ", 
   SuperscriptBox["q", "117"]}], "+", 
  RowBox[{"2160", " ", 
   SuperscriptBox["q", "118"]}], "+", 
  RowBox[{"1728", " ", 
   SuperscriptBox["q", "119"]}], "+", 
  RowBox[{"1080", " ", 
   SuperscriptBox["q", "120"]}], "+", 
  RowBox[{"1596", " ", 
   SuperscriptBox["q", "121"]}], "+", 
  RowBox[{"2232", " ", 
   SuperscriptBox["q", "122"]}], "+", 
  RowBox[{"504", " ", 
   SuperscriptBox["q", "123"]}], "+", 
  RowBox[{"2688", " ", 
   SuperscriptBox["q", "124"]}], "+", 
  RowBox[{"1872", " ", 
   SuperscriptBox["q", "125"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "126"]}], "+", 
  RowBox[{"1536", " ", 
   SuperscriptBox["q", "127"]}], "+", 
  RowBox[{"3060", " ", 
   SuperscriptBox["q", "128"]}], "+", 
  RowBox[{"528", " ", 
   SuperscriptBox["q", "129"]}], "+", 
  RowBox[{"3024", " ", 
   SuperscriptBox["q", "130"]}], "+", 
  RowBox[{"1584", " ", 
   SuperscriptBox["q", "131"]}], "+", 
  RowBox[{"1008", " ", 
   SuperscriptBox["q", "132"]}], "+", 
  RowBox[{"1920", " ", 
   SuperscriptBox["q", "133"]}], "+", 
  RowBox[{"2448", " ", 
   SuperscriptBox["q", "134"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["q", "135"]}], "+", 
  RowBox[{"3240", " ", 
   SuperscriptBox["q", "136"]}], "+", 
  RowBox[{"1656", " ", 
   SuperscriptBox["q", "137"]}], "+", 
  RowBox[{"864", " ", 
   SuperscriptBox["q", "138"]}], "+", 
  RowBox[{"1680", " ", 
   SuperscriptBox["q", "139"]}], "+", 
  RowBox[{"4032", " ", 
   SuperscriptBox["q", "140"]}], "+", 
  RowBox[{"576", " ", 
   SuperscriptBox["q", "141"]}], "+", 
  RowBox[{"2592", " ", 
   SuperscriptBox["q", "142"]}], "+", 
  RowBox[{"2016", " ", 
   SuperscriptBox["q", "143"]}], "+", 
  RowBox[{"372", " ", 
   SuperscriptBox["q", "144"]}], "+", 
  RowBox[{"2160", " ", 
   SuperscriptBox["q", "145"]}], "+", 
  RowBox[{"2664", " ", 
   SuperscriptBox["q", "146"]}], "+", 
  RowBox[{"684", " ", 
   SuperscriptBox["q", "147"]}], "+", 
  RowBox[{"3192", " ", 
   SuperscriptBox["q", "148"]}], "+", 
  RowBox[{"1800", " ", 
   SuperscriptBox["q", "149"]}], "+", 
  RowBox[{"1116", " ", 
   SuperscriptBox["q", "150"]}], "+", 
  RowBox[{"1824", " ", 
   SuperscriptBox["q", "151"]}], "+", 
  RowBox[{"3600", " ", 
   SuperscriptBox["q", "152"]}], "+", 
  RowBox[{"216", " ", 
   SuperscriptBox["q", "153"]}], "+", 
  RowBox[{"3456", " ", 
   SuperscriptBox["q", "154"]}], "+", 
  RowBox[{"2304", " ", 
   SuperscriptBox["q", "155"]}], "+", 
  RowBox[{"1176", " ", 
   SuperscriptBox["q", "156"]}], "+", 
  RowBox[{"1896", " ", 
   SuperscriptBox["q", "157"]}], "+", 
  RowBox[{"2880", " ", 
   SuperscriptBox["q", "158"]}], "+", 
  RowBox[{"648", " ", 
   SuperscriptBox["q", "159"]}], "+", 
  RowBox[{"4536", " ", 
   SuperscriptBox["q", "160"]}], "+", 
  RowBox[{"2304", " ", 
   SuperscriptBox["q", "161"]}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["q", "162"]}], "+", 
  RowBox[{"1968", " ", 
   SuperscriptBox["q", "163"]}], "+", 
  RowBox[{"3528", " ", 
   SuperscriptBox["q", "164"]}], "+", 
  RowBox[{"864", " ", 
   SuperscriptBox["q", "165"]}], "+", 
  RowBox[{"3024", " ", 
   SuperscriptBox["q", "166"]}], "+", 
  RowBox[{"2016", " ", 
   SuperscriptBox["q", "167"]}], "+", 
  RowBox[{"1440", " ", 
   SuperscriptBox["q", "168"]}], "+", 
  RowBox[{"2196", " ", 
   SuperscriptBox["q", "169"]}], "+", 
  RowBox[{"3888", " ", 
   SuperscriptBox["q", "170"]}], "+", 
  RowBox[{"240", " ", 
   SuperscriptBox["q", "171"]}], "+", 
  RowBox[{"3696", " ", 
   SuperscriptBox["q", "172"]}], "+", 
  RowBox[{"2088", " ", 
   SuperscriptBox["q", "173"]}], "+", 
  RowBox[{"1080", " ", 
   SuperscriptBox["q", "174"]}], "+", 
  RowBox[{"2976", " ", 
   SuperscriptBox["q", "175"]}], "+", 
  RowBox[{"4464", " ", 
   SuperscriptBox["q", "176"]}], "+", 
  RowBox[{"720", " ", 
   SuperscriptBox["q", "177"]}], "+", 
  RowBox[{"3240", " ", 
   SuperscriptBox["q", "178"]}], "+", 
  RowBox[{"2160", " ", 
   SuperscriptBox["q", "179"]}], "+", 
  RowBox[{"504", " ", 
   SuperscriptBox["q", "180"]}], "+", 
  RowBox[{"2184", " ", 
   SuperscriptBox["q", "181"]}], "+", 
  RowBox[{"4032", " ", 
   SuperscriptBox["q", "182"]}], "+", 
  RowBox[{"744", " ", 
   SuperscriptBox["q", "183"]}], "+", 
  RowBox[{"4320", " ", 
   SuperscriptBox["q", "184"]}], "+", 
  RowBox[{"2736", " ", 
   SuperscriptBox["q", "185"]}], "+", 
  RowBox[{"1152", " ", 
   SuperscriptBox["q", "186"]}], "+", 
  RowBox[{"2592", " ", 
   SuperscriptBox["q", "187"]}], "+", 
  RowBox[{"4032", " ", 
   SuperscriptBox["q", "188"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["q", "189"]}], "+", 
  RowBox[{"4320", " ", 
   SuperscriptBox["q", "190"]}], "+", 
  RowBox[{"2304", " ", 
   SuperscriptBox["q", "191"]}], "+", 
  RowBox[{"1524", " ", 
   SuperscriptBox["q", "192"]}], "+", 
  RowBox[{"2328", " ", 
   SuperscriptBox["q", "193"]}], "+", 
  RowBox[{"3528", " ", 
   SuperscriptBox["q", "194"]}], "+", 
  RowBox[{"1008", " ", 
   SuperscriptBox["q", "195"]}], "+", 
  RowBox[{"4788", " ", 
   SuperscriptBox["q", "196"]}], "+", 
  RowBox[{"2376", " ", 
   SuperscriptBox["q", "197"]}], "+", 
  RowBox[{"432", " ", 
   SuperscriptBox["q", "198"]}], "+", 
  RowBox[{"2400", " ", 
   SuperscriptBox["q", "199"]}], "+", 
  RowBox[{"5580", " ", 
   SuperscriptBox["q", "200"]}]}]], "Output",
 CellChangeTimes->{3.768799979908537*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"%54", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", "/", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}]}], "}"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "2"}]}], "//", "N", "  ", 
  RowBox[{"(*", "zero", "*)"}]}]], "Input",
 CellChangeTimes->{{3.734835939803678*^9, 3.734835948694532*^9}, {
  3.734837116036725*^9, 3.73483712118896*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.3885386320477895`*^-17"}], "-", 
  RowBox[{"1.0725917694134005`*^-21", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.734835951245542*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"%54", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}]}], "}"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "1"}]}], "//", "N", " "}]], "Input",
 CellChangeTimes->{{3.734835837881528*^9, 3.734835838400092*^9}, {
  3.734835958106288*^9, 3.73483596641294*^9}}],

Cell[BoxData[
 RowBox[{"0.9486740340876239`", "\[VeryThinSpace]", "+", 
  RowBox[{"3.878564893902374`*^-17", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.734835838914362*^9, 3.7348359689925613`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"%54", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}]}], "}"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "0"}]}], "//", "N", " "}]], "Input",
 CellChangeTimes->{{3.734835987163879*^9, 3.7348359875456*^9}}],

Cell[BoxData[
 RowBox[{"0.9486740340876239`", "\[VeryThinSpace]", "-", 
  RowBox[{"3.878564893902374`*^-17", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.734835988213526*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%54", "/.", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"E", "^", 
      RowBox[{"(", 
       RowBox[{"2", "Pi", " ", "I", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}]}], " ", 
         ")"}]}], ")"}]}]}], "}"}]}], "//", "N", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\\", "cal"}], " ", "E_", "3", " ", "has", " ", "0", " ", 
     RowBox[{"at", " ", "\\", "tau"}]}], "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", 
       RowBox[{"I", "\\", 
        RowBox[{
         RowBox[{"sqrt", " ", "[", "3", "]"}], "/", "2"}]}], "+", "2"}], 
      ")"}], "/", "3"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.6981350097786865`*^9, 3.6981351245412507`*^9}, {
  3.734835817412097*^9, 3.734835818048759*^9}, {3.734836006589385*^9, 
  3.734836016081489*^9}}],

Cell[BoxData[
 RowBox[{"0.9486740340876237`", "\[VeryThinSpace]", "-", 
  RowBox[{"6.203056877634456`*^-18", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.6981350317059407`*^9, 3.698135053408182*^9}, 
   3.734835818900607*^9, 3.7348360207069407`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%19", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
              "+", "2"}], ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "1000"}]}], "}"}]}], ",", 
    "1000"}], "]"}], "//", "N", 
  RowBox[{"(*", "zero", "*)"}]}]], "Input",
 CellChangeTimes->{{3.768802250728044*^9, 3.768802266997077*^9}, {
  3.768802386166608*^9, 3.7688023898512697`*^9}}],

Cell[BoxData[
 RowBox[{"3.1418541964066773`*^-77", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.768802254498567*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "Pi", " ", 
     RowBox[{"I", " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", "+", 
        "2"}], ")"}]}]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768802295972139*^9, 3.768802309842424*^9}, {
  3.76880404130725*^9, 3.768804042684699*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.1630335348215805`"}], "-", 
  RowBox[{"1.9965849657292713`*^-17", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.7688023111445303`*^9, 3.768804043518203*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"q", ",", "100"}], "]"}], "/.", 
   RowBox[{"q", "\[Rule]", "0.164"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7688023241299763`*^9, 3.768802360101877*^9}}],

Cell[BoxData["5.941583127578645`*^-74"], "Output",
 CellChangeTimes->{3.768802360881275*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"q", ",", "100"}], "]"}], "/.", 
   RowBox[{"q", "\[Rule]", "0.16"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768810275503398*^9, 3.768810295941854*^9}}],

Cell[BoxData["4.882809503195062`*^-75"], "Output",
 CellChangeTimes->{3.768810296753365*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%19", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
              "+", "1"}], ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "1000"}]}], "}"}]}], ",", 
    "1000"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768802553340577*^9, 3.7688025540521803`*^9}}],

Cell[BoxData[
 RowBox[{"0.948674034087624`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.7687998642156477`*^9, 3.768799919600786*^9, 
  3.7687999875197*^9, 3.76880241062042*^9, 3.768802554999619*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "Pi", " ", 
     RowBox[{"I", " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", "+", 
        "1"}], ")"}]}]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7688025030350857`*^9, 3.7688025178154707`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.004333420509983127`"}], "+", 
  RowBox[{"3.3181596247618916`*^-18", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.768802518788114*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{"q", ",", "100"}], "]"}], "/.", 
  RowBox[{"q", "\[Rule]", "0.005"}]}]], "Input",
 CellChangeTimes->{{3.768802528244864*^9, 3.768802562347433*^9}}],

Cell[BoxData["3.9208781991356873`*^-227"], "Output",
 CellChangeTimes->{3.7688181519863157`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.768818139241796*^9, 3.7688181446181087`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "Pi", " ", 
     RowBox[{"I", " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}]}], " ", 
       ")"}]}]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768802528244864*^9, 3.768802562347433*^9}, {
  3.768802593888668*^9, 3.768802610470929*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.004333420509983127`"}], "-", 
  RowBox[{"3.3181596247618916`*^-18", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.768802611664669*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.768802480140973*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%22", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}]}], 
             " ", ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "1000"}]}], "}"}]}], ",", 
    "1000"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768802451301647*^9, 3.768802456997281*^9}}],

Cell[BoxData[
 RowBox[{"0.948674034087624`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.768802459784553*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.768802428391593*^9, 3.7688024305672894`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.76880244059035*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.768802399650152*^9}],

Cell[TextData[{
 StyleBox["Zeros of ",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "5"], ":"}], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[0.5, 0, 0.5]]
}], "Text",
 CellChangeTimes->{
  3.7348377402142277`*^9, {3.734837797722356*^9, 3.734837798258162*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", 
        RowBox[{"eis2", "[", 
         RowBox[{"q", "^", "5"}], "]"}]}], "-", 
       RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "/", "4"}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "100"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.6981351338767843`*^9, 3.698135140405158*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"6", " ", "q"}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"42", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["q", "5"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["q", "6"]}], "+", 
  RowBox[{"48", " ", 
   SuperscriptBox["q", "7"]}], "+", 
  RowBox[{"90", " ", 
   SuperscriptBox["q", "8"]}], "+", 
  RowBox[{"78", " ", 
   SuperscriptBox["q", "9"]}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["q", "10"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["q", "11"]}], "+", 
  RowBox[{"168", " ", 
   SuperscriptBox["q", "12"]}], "+", 
  RowBox[{"84", " ", 
   SuperscriptBox["q", "13"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["q", "14"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["q", "15"]}], "+", 
  RowBox[{"186", " ", 
   SuperscriptBox["q", "16"]}], "+", 
  RowBox[{"108", " ", 
   SuperscriptBox["q", "17"]}], "+", 
  RowBox[{"234", " ", 
   SuperscriptBox["q", "18"]}], "+", 
  RowBox[{"120", " ", 
   SuperscriptBox["q", "19"]}], "+", 
  RowBox[{"42", " ", 
   SuperscriptBox["q", "20"]}], "+", 
  RowBox[{"192", " ", 
   SuperscriptBox["q", "21"]}], "+", 
  RowBox[{"216", " ", 
   SuperscriptBox["q", "22"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["q", "23"]}], "+", 
  RowBox[{"360", " ", 
   SuperscriptBox["q", "24"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["q", "25"]}], "+", 
  RowBox[{"252", " ", 
   SuperscriptBox["q", "26"]}], "+", 
  RowBox[{"240", " ", 
   SuperscriptBox["q", "27"]}], "+", 
  RowBox[{"336", " ", 
   SuperscriptBox["q", "28"]}], "+", 
  RowBox[{"180", " ", 
   SuperscriptBox["q", "29"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["q", "30"]}], "+", 
  RowBox[{"192", " ", 
   SuperscriptBox["q", "31"]}], "+", 
  RowBox[{"378", " ", 
   SuperscriptBox["q", "32"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "33"]}], "+", 
  RowBox[{"324", " ", 
   SuperscriptBox["q", "34"]}], "+", 
  RowBox[{"48", " ", 
   SuperscriptBox["q", "35"]}], "+", 
  RowBox[{"546", " ", 
   SuperscriptBox["q", "36"]}], "+", 
  RowBox[{"228", " ", 
   SuperscriptBox["q", "37"]}], "+", 
  RowBox[{"360", " ", 
   SuperscriptBox["q", "38"]}], "+", 
  RowBox[{"336", " ", 
   SuperscriptBox["q", "39"]}], "+", 
  RowBox[{"90", " ", 
   SuperscriptBox["q", "40"]}], "+", 
  RowBox[{"252", " ", 
   SuperscriptBox["q", "41"]}], "+", 
  RowBox[{"576", " ", 
   SuperscriptBox["q", "42"]}], "+", 
  RowBox[{"264", " ", 
   SuperscriptBox["q", "43"]}], "+", 
  RowBox[{"504", " ", 
   SuperscriptBox["q", "44"]}], "+", 
  RowBox[{"78", " ", 
   SuperscriptBox["q", "45"]}], "+", 
  RowBox[{"432", " ", 
   SuperscriptBox["q", "46"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "47"]}], "+", 
  RowBox[{"744", " ", 
   SuperscriptBox["q", "48"]}], "+", 
  RowBox[{"342", " ", 
   SuperscriptBox["q", "49"]}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["q", "50"]}], "+", 
  RowBox[{"432", " ", 
   SuperscriptBox["q", "51"]}], "+", 
  RowBox[{"588", " ", 
   SuperscriptBox["q", "52"]}], "+", 
  RowBox[{"324", " ", 
   SuperscriptBox["q", "53"]}], "+", 
  RowBox[{"720", " ", 
   SuperscriptBox["q", "54"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["q", "55"]}], "+", 
  RowBox[{"720", " ", 
   SuperscriptBox["q", "56"]}], "+", 
  RowBox[{"480", " ", 
   SuperscriptBox["q", "57"]}], "+", 
  RowBox[{"540", " ", 
   SuperscriptBox["q", "58"]}], "+", 
  RowBox[{"360", " ", 
   SuperscriptBox["q", "59"]}], "+", 
  RowBox[{"168", " ", 
   SuperscriptBox["q", "60"]}], "+", 
  RowBox[{"372", " ", 
   SuperscriptBox["q", "61"]}], "+", 
  RowBox[{"576", " ", 
   SuperscriptBox["q", "62"]}], "+", 
  RowBox[{"624", " ", 
   SuperscriptBox["q", "63"]}], "+", 
  RowBox[{"762", " ", 
   SuperscriptBox["q", "64"]}], "+", 
  RowBox[{"84", " ", 
   SuperscriptBox["q", "65"]}], "+", 
  RowBox[{"864", " ", 
   SuperscriptBox["q", "66"]}], "+", 
  RowBox[{"408", " ", 
   SuperscriptBox["q", "67"]}], "+", 
  RowBox[{"756", " ", 
   SuperscriptBox["q", "68"]}], "+", 
  RowBox[{"576", " ", 
   SuperscriptBox["q", "69"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["q", "70"]}], "+", 
  RowBox[{"432", " ", 
   SuperscriptBox["q", "71"]}], "+", 
  RowBox[{"1170", " ", 
   SuperscriptBox["q", "72"]}], "+", 
  RowBox[{"444", " ", 
   SuperscriptBox["q", "73"]}], "+", 
  RowBox[{"684", " ", 
   SuperscriptBox["q", "74"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["q", "75"]}], "+", 
  RowBox[{"840", " ", 
   SuperscriptBox["q", "76"]}], "+", 
  RowBox[{"576", " ", 
   SuperscriptBox["q", "77"]}], "+", 
  RowBox[{"1008", " ", 
   SuperscriptBox["q", "78"]}], "+", 
  RowBox[{"480", " ", 
   SuperscriptBox["q", "79"]}], "+", 
  RowBox[{"186", " ", 
   SuperscriptBox["q", "80"]}], "+", 
  RowBox[{"726", " ", 
   SuperscriptBox["q", "81"]}], "+", 
  RowBox[{"756", " ", 
   SuperscriptBox["q", "82"]}], "+", 
  RowBox[{"504", " ", 
   SuperscriptBox["q", "83"]}], "+", 
  RowBox[{"1344", " ", 
   SuperscriptBox["q", "84"]}], "+", 
  RowBox[{"108", " ", 
   SuperscriptBox["q", "85"]}], "+", 
  RowBox[{"792", " ", 
   SuperscriptBox["q", "86"]}], "+", 
  RowBox[{"720", " ", 
   SuperscriptBox["q", "87"]}], "+", 
  RowBox[{"1080", " ", 
   SuperscriptBox["q", "88"]}], "+", 
  RowBox[{"540", " ", 
   SuperscriptBox["q", "89"]}], "+", 
  RowBox[{"234", " ", 
   SuperscriptBox["q", "90"]}], "+", 
  RowBox[{"672", " ", 
   SuperscriptBox["q", "91"]}], "+", 
  RowBox[{"1008", " ", 
   SuperscriptBox["q", "92"]}], "+", 
  RowBox[{"768", " ", 
   SuperscriptBox["q", "93"]}], "+", 
  RowBox[{"864", " ", 
   SuperscriptBox["q", "94"]}], "+", 
  RowBox[{"120", " ", 
   SuperscriptBox["q", "95"]}], "+", 
  RowBox[{"1512", " ", 
   SuperscriptBox["q", "96"]}], "+", 
  RowBox[{"588", " ", 
   SuperscriptBox["q", "97"]}], "+", 
  RowBox[{"1026", " ", 
   SuperscriptBox["q", "98"]}], "+", 
  RowBox[{"936", " ", 
   SuperscriptBox["q", "99"]}], "+", 
  RowBox[{"42", " ", 
   SuperscriptBox["q", "100"]}]}]], "Output",
 CellChangeTimes->{3.6981351420522523`*^9, 3.734836035588271*^9, 
  3.768802708989641*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"%67", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{"I", " ", "+", "k"}], ")"}]}]}], ")"}]}]}], "}"}]}], "/.", 
   
   RowBox[{"k", "\[Rule]", "0"}]}], "//", "N", " "}]], "Input",
 CellChangeTimes->{{3.6981351719329615`*^9, 3.698135210004139*^9}, {
  3.734836062141933*^9, 3.734836140061818*^9}}],

Cell[BoxData["1.0112675853614757`"], "Output",
 CellChangeTimes->{{3.6981351889469347`*^9, 3.698135196001338*^9}, 
   3.734836087678769*^9, 3.734836141589422*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"%67", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{"I", " ", "+", "k"}], ")"}]}]}], ")"}]}]}], "}"}]}], "/.", 
   
   RowBox[{"k", "\[Rule]", "1"}]}], "//", "N", " "}]], "Input",
 CellChangeTimes->{{3.698135218468623*^9, 3.698135231820387*^9}, {
  3.734836091797014*^9, 3.734836144714198*^9}}],

Cell[BoxData["0.7725396917740961`"], "Output",
 CellChangeTimes->{
  3.6981352193956757`*^9, {3.7348361232471848`*^9, 3.7348361456765947`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"%67", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{"I", " ", "+", "k"}], ")"}]}]}], ")"}]}]}], "}"}]}], "/.", 
   
   RowBox[{"k", "\[Rule]", "2"}]}], "//", "N", " ", 
  RowBox[{"(*", "zero", "*)"}]}]], "Input",
 CellChangeTimes->{{3.7348361487976093`*^9, 3.734836155414194*^9}, {
  3.734837632560423*^9, 3.734837633745726*^9}}],

Cell[BoxData[
 RowBox[{"3.0531133177191805`*^-16", "-", 
  RowBox[{"1.6653345369377348`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.734836150189817*^9, 3.734836155942347*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"%67", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{"I", " ", "+", "k"}], ")"}]}]}], ")"}]}]}], "}"}]}], "/.", 
   
   RowBox[{"k", "\[Rule]", "3"}]}], "//", "N", " ", 
  RowBox[{"(*", "zero", "*)"}]}]], "Input",
 CellChangeTimes->{{3.734836168085792*^9, 3.734836169176013*^9}, {
  3.7348376387601633`*^9, 3.73483763981654*^9}}],

Cell[BoxData[
 RowBox[{"1.7763568394002505`*^-15", "+", 
  RowBox[{"8.881784197001252`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.7348361696621647`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"%67", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{"I", " ", "+", "k"}], ")"}]}]}], ")"}]}]}], "}"}]}], "/.", 
   
   RowBox[{"k", "\[Rule]", "4"}]}], "//", "N", " "}]], "Input",
 CellChangeTimes->{{3.734836175157255*^9, 3.734836175740863*^9}, 
   3.734837100468087*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.0901587670964226`"}], "+", 
  RowBox[{"5.79404768830571`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.7348361762089643`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%33", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", 
            RowBox[{"(", 
             RowBox[{"I", "+", "1"}], ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "100"}]}], "}"}]}], ",", 
    "100"}], "]"}], "//", "N", 
  RowBox[{"(*", "zero", "*)"}]}]], "Input",
 CellChangeTimes->{{3.698216266721382*^9, 3.698216300973341*^9}, {
  3.734835697666965*^9, 3.734835697858616*^9}, {3.734835745487546*^9, 
  3.734835748401765*^9}, {3.734835876081634*^9, 3.734835927955492*^9}, {
  3.734837126004998*^9, 3.734837129435019*^9}, {3.76871271726759*^9, 
  3.768712778862124*^9}, {3.7687128785101433`*^9, 3.768712948310829*^9}, {
  3.768802782823595*^9, 3.7688027838633842`*^9}}],

Cell[BoxData["0.7725396917740962`"], "Output",
 CellChangeTimes->{3.768802798587894*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "Pi", " ", 
     RowBox[{"I", " ", "/", 
      RowBox[{"(", 
       RowBox[{"I", "+", "1"}], ")"}]}]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7688029139233837`*^9, 3.768802916491025*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.04321391826377226`"}]], "Output",
 CellChangeTimes->{3.768802917200753*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"q", ",", "100"}], "]"}], "/.", 
   RowBox[{"q", "\[Rule]", "0.0433"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.698216266721382*^9, 3.698216300973341*^9}, {
  3.734835697666965*^9, 3.734835697858616*^9}, {3.734835745487546*^9, 
  3.734835748401765*^9}, {3.734835876081634*^9, 3.734835927955492*^9}, {
  3.734837126004998*^9, 3.734837129435019*^9}, {3.76871271726759*^9, 
  3.768712778862124*^9}, {3.7687128785101433`*^9, 3.768712948310829*^9}, {
  3.768802887389941*^9, 3.768802898012619*^9}, {3.7688029293139677`*^9, 
  3.7688029373530817`*^9}}],

Cell[BoxData["1.9956471831645552`*^-132"], "Output",
 CellChangeTimes->{3.768802938111285*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%33", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", 
            RowBox[{"(", "I", ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "100"}]}], "}"}]}], ",", 
    "100"}], "]"}], "//", "N", 
  RowBox[{"(*", "zero", "*)"}]}]], "Input",
 CellChangeTimes->{{3.698216266721382*^9, 3.698216300973341*^9}, {
  3.734835697666965*^9, 3.734835697858616*^9}, {3.734835745487546*^9, 
  3.734835748401765*^9}, {3.734835876081634*^9, 3.734835927955492*^9}, {
  3.734837126004998*^9, 3.734837129435019*^9}, {3.76871271726759*^9, 
  3.768712778862124*^9}, {3.7687128785101433`*^9, 3.768712948310829*^9}, {
  3.7688028196440887`*^9, 3.768802828979013*^9}}],

Cell[BoxData["1.0112675853614757`"], "Output",
 CellChangeTimes->{{3.768802820985929*^9, 3.768802829604851*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%33", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", 
            RowBox[{"(", 
             RowBox[{"I", "+", "2"}], ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "100"}]}], "}"}]}], ",", 
    "100"}], "]"}], "//", "N", 
  RowBox[{"(*", "zero", "*)"}]}]], "Input",
 CellChangeTimes->{{3.698216266721382*^9, 3.698216300973341*^9}, {
  3.734835697666965*^9, 3.734835697858616*^9}, {3.734835745487546*^9, 
  3.734835748401765*^9}, {3.734835876081634*^9, 3.734835927955492*^9}, {
  3.734837126004998*^9, 3.734837129435019*^9}, {3.76871271726759*^9, 
  3.768712778862124*^9}, {3.7687128785101433`*^9, 3.768712948310829*^9}, {
  3.76880283929844*^9, 3.768802843706018*^9}}],

Cell[BoxData[
 RowBox[{"2.9458850842030727`*^-53", "+", 
  RowBox[{"3.0957937220546525`*^-54", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.7688028443774357`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7688183360090427`*^9, 3.768818361582419*^9}}],

Cell[BoxData[
 RowBox[{"Abs", "[", 
  RowBox[{"2.9458850842030727`*^-53", "+", 
   RowBox[{"3.0957937220546525`*^-54", " ", "\[ImaginaryI]"}]}], "]"}]], \
"Input",
 CellChangeTimes->{{3.768818373548874*^9, 3.768818383916442*^9}}],

Cell[BoxData["2.9621070738623334`*^-53"], "Output",
 CellChangeTimes->{3.768818384505718*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.768818324281445*^9, 3.768818324282257*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.768818314624159*^9, 3.768818314624442*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "Pi", " ", 
     RowBox[{"I", " ", "/", 
      RowBox[{"(", 
       RowBox[{"I", "+", "2"}], ")"}]}]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7688029139233837`*^9, 3.768802916491025*^9}, {
  3.7688029660547028`*^9, 3.768802966294544*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.23025395732014073`"}], "-", 
  RowBox[{"0.16728929223461356`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.7688029671284447`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"q", ",", "100"}], "]"}], "/.", 
   RowBox[{"q", "\[Rule]", "0.4"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768802990440833*^9, 3.76880299990737*^9}}],

Cell[BoxData["1.0735774525022802`*^-34"], "Output",
 CellChangeTimes->{3.768803000670206*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "Pi", " ", 
     RowBox[{"I", " ", "/", 
      RowBox[{"(", 
       RowBox[{"I", "+", "3"}], ")"}]}]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7688029139233837`*^9, 3.768802916491025*^9}, {
  3.768803011450683*^9, 3.768803011682255*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.16485688644380087`"}], "-", 
  RowBox[{"0.5073773253980562`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.768803012821048*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"q", ",", "100"}], "]"}], "/.", 
   RowBox[{"q", "\[Rule]", "0.67"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768803017612089*^9, 3.7688030351842937`*^9}}],

Cell[BoxData["8.46615910662083`*^-12"], "Output",
 CellChangeTimes->{3.768803035805286*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%33", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", 
            RowBox[{"(", 
             RowBox[{"I", "+", "3"}], ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "100"}]}], "}"}]}], ",", 
    "100"}], "]"}], "//", "N", 
  RowBox[{"(*", "zero", "*)"}]}]], "Input",
 CellChangeTimes->{{3.698216266721382*^9, 3.698216300973341*^9}, {
  3.734835697666965*^9, 3.734835697858616*^9}, {3.734835745487546*^9, 
  3.734835748401765*^9}, {3.734835876081634*^9, 3.734835927955492*^9}, {
  3.734837126004998*^9, 3.734837129435019*^9}, {3.76871271726759*^9, 
  3.768712778862124*^9}, {3.7687128785101433`*^9, 3.768712948310829*^9}, {
  3.768802850265368*^9, 3.7688028544808292`*^9}}],

Cell[BoxData[
 RowBox[{"1.5264682803924493`*^-25", "+", 
  RowBox[{"6.354498348765253`*^-26", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.768818518077716*^9}]
}, {2}]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7688185114626007`*^9, 3.768818513937379*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Abs", "[", 
  RowBox[{"1.5264682803924493`*^-25", "+", 
   RowBox[{"6.354498348765253`*^-26", " ", "\[ImaginaryI]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.768818497648052*^9, 3.768818532216302*^9}}],

Cell[BoxData["1.6534515123489061`*^-25"], "Output",
 CellChangeTimes->{3.768818502134458*^9, 3.768818534282515*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%33", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", 
            RowBox[{"(", 
             RowBox[{"I", "+", "4"}], ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "100"}]}], "}"}]}], ",", 
    "100"}], "]"}], "//", "N", 
  RowBox[{"(*", "zero", "*)"}]}]], "Input",
 CellChangeTimes->{{3.698216266721382*^9, 3.698216300973341*^9}, {
  3.734835697666965*^9, 3.734835697858616*^9}, {3.734835745487546*^9, 
  3.734835748401765*^9}, {3.734835876081634*^9, 3.734835927955492*^9}, {
  3.734837126004998*^9, 3.734837129435019*^9}, {3.76871271726759*^9, 
  3.768712778862124*^9}, {3.7687128785101433`*^9, 3.768712948310829*^9}, {
  3.768802861312252*^9, 3.768802868535733*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.090158767096422`"}], "+", 
  RowBox[{"5.794047688305708`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.768802869141253*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "Pi", " ", 
     RowBox[{"I", " ", "/", 
      RowBox[{"(", 
       RowBox[{"I", "+", "4"}], ")"}]}]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768802835398367*^9, 3.768802836946178*^9}, {
  3.7688030834053*^9, 3.768803087131405*^9}}],

Cell[BoxData[
 RowBox[{"0.06375847688698885`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.6880635445798988`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.7688032205240192`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "Pi", " ", 
     RowBox[{"I", " ", "/", 
      RowBox[{"(", 
       RowBox[{"I", "-", "1"}], ")"}]}]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7688029139233837`*^9, 3.768802916491025*^9}, 
   3.768803225663224*^9}],

Cell[BoxData[
 RowBox[{"-", "0.04321391826377226`"}]], "Output",
 CellChangeTimes->{3.768803227610251*^9}],

Cell[BoxData[
 RowBox[{"1.5264682803924493`*^-25", "+", 
  RowBox[{"6.354498348765253`*^-26", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.768818518077716*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%33", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", 
            RowBox[{"(", 
             RowBox[{"I", "-", "1"}], ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "100"}]}], "}"}]}], ",", 
    "100"}], "]"}], "//", "N", 
  RowBox[{"(*", "zero", "*)"}]}]], "Input",
 CellChangeTimes->{
  3.768803236053796*^9, {3.76881866410203*^9, 3.7688186884488497`*^9}}],

Cell[BoxData["0.7725396917740962`"], "Output",
 CellChangeTimes->{{3.768818672290732*^9, 3.7688186895754137`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"0.06375847688698885", " ", "+", " ", "0.6880635445798988"}]], \
"Input",
 CellChangeTimes->{{3.768803149635688*^9, 3.768803170971713*^9}}],

Cell[BoxData["0.7518220214668877`"], "Output",
 CellChangeTimes->{3.768803173779724*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{"q", ",", "100"}], "]"}], "/.", 
  RowBox[{"q", "\[Rule]", "0.7519"}]}]], "Input",
 CellChangeTimes->{{3.768803115398266*^9, 3.768803130279709*^9}, 
   3.768803183547406*^9, {3.768818603809361*^9, 3.7688186047286654`*^9}}],

Cell[BoxData["1.314545172543202`*^-6"], "Output",
 CellChangeTimes->{3.768803131435752*^9, 3.7688031841682*^9, 
  3.768818606211154*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7688025030350857`*^9, 3.7688025178154707`*^9}, {
  3.768802720117177*^9, 3.768802722180572*^9}}],

Cell[TextData[{
 StyleBox["Zeros of ",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "7"], ":"}], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[0.5, 0, 0.5]]
}], "Text",
 CellChangeTimes->{{3.734837665815733*^9, 3.734837694641808*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", 
        RowBox[{"eis2", "[", 
         RowBox[{"q", "^", "7"}], "]"}]}], "-", 
       RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "/", "6"}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "100"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{
  3.698135268435481*^9, {3.698135309028803*^9, 3.6981353208134766`*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"4", " ", "q"}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["q", "5"]}], "+", 
  RowBox[{"48", " ", 
   SuperscriptBox["q", "6"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "7"]}], "+", 
  RowBox[{"60", " ", 
   SuperscriptBox["q", "8"]}], "+", 
  RowBox[{"52", " ", 
   SuperscriptBox["q", "9"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["q", "10"]}], "+", 
  RowBox[{"48", " ", 
   SuperscriptBox["q", "11"]}], "+", 
  RowBox[{"112", " ", 
   SuperscriptBox["q", "12"]}], "+", 
  RowBox[{"56", " ", 
   SuperscriptBox["q", "13"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["q", "14"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["q", "15"]}], "+", 
  RowBox[{"124", " ", 
   SuperscriptBox["q", "16"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["q", "17"]}], "+", 
  RowBox[{"156", " ", 
   SuperscriptBox["q", "18"]}], "+", 
  RowBox[{"80", " ", 
   SuperscriptBox["q", "19"]}], "+", 
  RowBox[{"168", " ", 
   SuperscriptBox["q", "20"]}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["q", "21"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["q", "22"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["q", "23"]}], "+", 
  RowBox[{"240", " ", 
   SuperscriptBox["q", "24"]}], "+", 
  RowBox[{"124", " ", 
   SuperscriptBox["q", "25"]}], "+", 
  RowBox[{"168", " ", 
   SuperscriptBox["q", "26"]}], "+", 
  RowBox[{"160", " ", 
   SuperscriptBox["q", "27"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["q", "28"]}], "+", 
  RowBox[{"120", " ", 
   SuperscriptBox["q", "29"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "30"]}], "+", 
  RowBox[{"128", " ", 
   SuperscriptBox["q", "31"]}], "+", 
  RowBox[{"252", " ", 
   SuperscriptBox["q", "32"]}], "+", 
  RowBox[{"192", " ", 
   SuperscriptBox["q", "33"]}], "+", 
  RowBox[{"216", " ", 
   SuperscriptBox["q", "34"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["q", "35"]}], "+", 
  RowBox[{"364", " ", 
   SuperscriptBox["q", "36"]}], "+", 
  RowBox[{"152", " ", 
   SuperscriptBox["q", "37"]}], "+", 
  RowBox[{"240", " ", 
   SuperscriptBox["q", "38"]}], "+", 
  RowBox[{"224", " ", 
   SuperscriptBox["q", "39"]}], "+", 
  RowBox[{"360", " ", 
   SuperscriptBox["q", "40"]}], "+", 
  RowBox[{"168", " ", 
   SuperscriptBox["q", "41"]}], "+", 
  RowBox[{"48", " ", 
   SuperscriptBox["q", "42"]}], "+", 
  RowBox[{"176", " ", 
   SuperscriptBox["q", "43"]}], "+", 
  RowBox[{"336", " ", 
   SuperscriptBox["q", "44"]}], "+", 
  RowBox[{"312", " ", 
   SuperscriptBox["q", "45"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "46"]}], "+", 
  RowBox[{"192", " ", 
   SuperscriptBox["q", "47"]}], "+", 
  RowBox[{"496", " ", 
   SuperscriptBox["q", "48"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "49"]}], "+", 
  RowBox[{"372", " ", 
   SuperscriptBox["q", "50"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "51"]}], "+", 
  RowBox[{"392", " ", 
   SuperscriptBox["q", "52"]}], "+", 
  RowBox[{"216", " ", 
   SuperscriptBox["q", "53"]}], "+", 
  RowBox[{"480", " ", 
   SuperscriptBox["q", "54"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "55"]}], "+", 
  RowBox[{"60", " ", 
   SuperscriptBox["q", "56"]}], "+", 
  RowBox[{"320", " ", 
   SuperscriptBox["q", "57"]}], "+", 
  RowBox[{"360", " ", 
   SuperscriptBox["q", "58"]}], "+", 
  RowBox[{"240", " ", 
   SuperscriptBox["q", "59"]}], "+", 
  RowBox[{"672", " ", 
   SuperscriptBox["q", "60"]}], "+", 
  RowBox[{"248", " ", 
   SuperscriptBox["q", "61"]}], "+", 
  RowBox[{"384", " ", 
   SuperscriptBox["q", "62"]}], "+", 
  RowBox[{"52", " ", 
   SuperscriptBox["q", "63"]}], "+", 
  RowBox[{"508", " ", 
   SuperscriptBox["q", "64"]}], "+", 
  RowBox[{"336", " ", 
   SuperscriptBox["q", "65"]}], "+", 
  RowBox[{"576", " ", 
   SuperscriptBox["q", "66"]}], "+", 
  RowBox[{"272", " ", 
   SuperscriptBox["q", "67"]}], "+", 
  RowBox[{"504", " ", 
   SuperscriptBox["q", "68"]}], "+", 
  RowBox[{"384", " ", 
   SuperscriptBox["q", "69"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["q", "70"]}], "+", 
  RowBox[{"288", " ", 
   SuperscriptBox["q", "71"]}], "+", 
  RowBox[{"780", " ", 
   SuperscriptBox["q", "72"]}], "+", 
  RowBox[{"296", " ", 
   SuperscriptBox["q", "73"]}], "+", 
  RowBox[{"456", " ", 
   SuperscriptBox["q", "74"]}], "+", 
  RowBox[{"496", " ", 
   SuperscriptBox["q", "75"]}], "+", 
  RowBox[{"560", " ", 
   SuperscriptBox["q", "76"]}], "+", 
  RowBox[{"48", " ", 
   SuperscriptBox["q", "77"]}], "+", 
  RowBox[{"672", " ", 
   SuperscriptBox["q", "78"]}], "+", 
  RowBox[{"320", " ", 
   SuperscriptBox["q", "79"]}], "+", 
  RowBox[{"744", " ", 
   SuperscriptBox["q", "80"]}], "+", 
  RowBox[{"484", " ", 
   SuperscriptBox["q", "81"]}], "+", 
  RowBox[{"504", " ", 
   SuperscriptBox["q", "82"]}], "+", 
  RowBox[{"336", " ", 
   SuperscriptBox["q", "83"]}], "+", 
  RowBox[{"112", " ", 
   SuperscriptBox["q", "84"]}], "+", 
  RowBox[{"432", " ", 
   SuperscriptBox["q", "85"]}], "+", 
  RowBox[{"528", " ", 
   SuperscriptBox["q", "86"]}], "+", 
  RowBox[{"480", " ", 
   SuperscriptBox["q", "87"]}], "+", 
  RowBox[{"720", " ", 
   SuperscriptBox["q", "88"]}], "+", 
  RowBox[{"360", " ", 
   SuperscriptBox["q", "89"]}], "+", 
  RowBox[{"936", " ", 
   SuperscriptBox["q", "90"]}], "+", 
  RowBox[{"56", " ", 
   SuperscriptBox["q", "91"]}], "+", 
  RowBox[{"672", " ", 
   SuperscriptBox["q", "92"]}], "+", 
  RowBox[{"512", " ", 
   SuperscriptBox["q", "93"]}], "+", 
  RowBox[{"576", " ", 
   SuperscriptBox["q", "94"]}], "+", 
  RowBox[{"480", " ", 
   SuperscriptBox["q", "95"]}], "+", 
  RowBox[{"1008", " ", 
   SuperscriptBox["q", "96"]}], "+", 
  RowBox[{"392", " ", 
   SuperscriptBox["q", "97"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["q", "98"]}], "+", 
  RowBox[{"624", " ", 
   SuperscriptBox["q", "99"]}], "+", 
  RowBox[{"868", " ", 
   SuperscriptBox["q", "100"]}]}]], "Output",
 CellChangeTimes->{3.698135322215557*^9, 3.734836198512597*^9, 
  3.7688036661747313`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%76", "/.", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"E", "^", 
      RowBox[{"(", 
       RowBox[{"2", "Pi", " ", "I", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}]}], " ", 
         ")"}]}], ")"}]}]}], "}"}]}], "//", "N", " "}]], "Input",
 CellChangeTimes->{{3.734836450626481*^9, 3.734836458268211*^9}}],

Cell[BoxData[
 RowBox[{"0.9828903681927367`", "\[VeryThinSpace]", "-", 
  RowBox[{"2.0680443872228144`*^-18", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.734836459668077*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"%76", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}]}], "}"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "0"}]}], "//", "N", " "}]], "Input",
 CellChangeTimes->{{3.698135382012977*^9, 3.6981354110046353`*^9}, {
   3.7348362097590857`*^9, 3.734836239084783*^9}, 3.73483630979242*^9}],

Cell[BoxData[
 RowBox[{"0.9828903681927368`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.2931660120202041`*^-17", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.6981353905924683`*^9, 3.6981354024641466`*^9}, 
   3.734836223598258*^9, 3.734836311127947*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"%76", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}]}], "}"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "1"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.734836245899188*^9, 3.734836246910483*^9}, 
   3.734836314429612*^9}],

Cell[BoxData[
 RowBox[{"0.9828903681927368`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.2931660120202041`*^-17", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.734836247459914*^9, 3.73483631510039*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"%76", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", "/", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}]}], "}"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "2"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.734836251767824*^9, 3.734836252397151*^9}, 
   3.7348363182428923`*^9}],

Cell[BoxData[
 RowBox[{"0.6154234933161775`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.853927259925472`*^-17", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.73483625288463*^9, 3.734836319092875*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"%76", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}]}], "}"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "3"}]}], "//", "N", " ", 
  RowBox[{"(*", "zero", "*)"}]}]], "Input",
 CellChangeTimes->{{3.734836257118466*^9, 3.734836257648634*^9}, 
   3.7348363233811197`*^9, {3.7348370552427683`*^9, 3.734837058924884*^9}}],

Cell[BoxData[
 RowBox[{"1.4005526958561966`*^-16", "+", 
  RowBox[{"2.7759304202949938`*^-18", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.734836258189196*^9, 3.73483632394104*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"%76", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", "/", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}]}], "}"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "4"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.734836273211706*^9, 3.734836273477545*^9}, 
   3.734836328953223*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.3591233910453444`"}], "-", 
  RowBox[{"1.2436022183610034`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.734836273961296*^9, 3.7348363297377663`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"%76", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", "/", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}]}], "}"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "5"}]}], "//", "N", 
  RowBox[{"(*", "zero", "*)"}]}]], "Input",
 CellChangeTimes->{{3.734836354401119*^9, 3.734836354845076*^9}, 
   3.7348370687263613`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.3397641250535372`*^-9"}], "-", 
  RowBox[{"1.939731540727364`*^-9", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.7348363553490667`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"%76", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", "/", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}]}], "}"}]}], "/.", 
   RowBox[{"k", "\[Rule]", 
    RowBox[{"-", "2"}]}]}], "//", "N", 
  RowBox[{"(*", 
   RowBox[{"zero", " ", "outsde", " ", 
    SubscriptBox["F", "7"]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.734836376832984*^9, 3.7348363778198977`*^9}, {
  3.734837071182391*^9, 3.7348370828635187`*^9}}],

Cell[BoxData[
 RowBox[{"1.4005526958561966`*^-16", "-", 
  RowBox[{"2.7759304202949938`*^-18", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.734836378917364*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"%76", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", "/", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}]}], "}"}]}], "/.", 
   RowBox[{"k", "\[Rule]", "6"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.734836360789999*^9, 3.734836361375311*^9}}],

Cell[BoxData[
 RowBox[{"1.3334064560242453`", "\[VeryThinSpace]", "+", 
  RowBox[{"6.218024625453762`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.7348363830278893`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"%76", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", 
         RowBox[{"I", "/", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
            "+", "k"}], ")"}]}]}], ")"}]}]}], "}"}]}], "/.", 
   RowBox[{"k", "\[Rule]", 
    RowBox[{"-", "1"}]}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.734836393047117*^9, 3.734836393870832*^9}}],

Cell[BoxData[
 RowBox[{"0.6154234933161775`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.853927259925472`*^-17", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.734836394358513*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7688029139233837`*^9, 3.768802916491025*^9}, {
  3.768803704379545*^9, 3.768803705627089*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%53", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}]}], 
             " ", ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "1000"}]}], "}"}]}], ",", 
    "1000"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768802451301647*^9, 3.768802456997281*^9}, {
  3.768803726785389*^9, 3.76880372802531*^9}}],

Cell[BoxData[
 RowBox[{"0.9828903681927368`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.768803734144546*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "Pi", " ", 
     RowBox[{"I", " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}]}], " ", 
       ")"}]}]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7688038255284157`*^9, 3.76880382656806*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.004333420509983127`"}], "-", 
  RowBox[{"3.3181596247618916`*^-18", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.768803827254196*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"q", ",", "100"}], "]"}], "/.", 
   RowBox[{"q", "->", "0.00434"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768803792727551*^9, 3.768803863764567*^9}}],

Cell[BoxData["2.418699337057199`*^-233"], "Output",
 CellChangeTimes->{{3.7688038512274933`*^9, 3.768803864562851*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%53", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], "+", 
              "1"}], " ", ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "1000"}]}], "}"}]}], ",", 
    "1000"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768802451301647*^9, 3.768802456997281*^9}, {
  3.768803744056209*^9, 3.768803744392008*^9}, {3.768804773025343*^9, 
  3.768804782145217*^9}}],

Cell[BoxData[
 RowBox[{"0.9828903681927368`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.768804785153047*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%53", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], "+", 
              "5"}], " ", ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "1000"}]}], "}"}]}], ",", 
    "1000"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768802451301647*^9, 3.768802456997281*^9}, {
  3.768803776741008*^9, 3.768803777100914*^9}, {3.768804792160327*^9, 
  3.768804793408031*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.3397630537632173`*^-9"}], "-", 
  RowBox[{"1.9397404562442614`*^-9", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.768803745595282*^9, 3.768804796720696*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "Pi", " ", 
     RowBox[{"I", " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", "+", 
        "1"}], ")"}]}]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768803889738578*^9, 3.768803893754096*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.004333420509983127`"}], "+", 
  RowBox[{"3.3181596247618916`*^-18", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.768803894354137*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{"q", ",", "100"}], "]"}], "/.", 
  RowBox[{"q", "\[Rule]", "0.005"}]}]], "Input",
 CellChangeTimes->{{3.768804219059888*^9, 3.7688042284514427`*^9}}],

Cell[BoxData["3.9208781991356873`*^-227"], "Output",
 CellChangeTimes->{3.768804229840412*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%53", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], "+", 
              "2"}], " ", ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "1000"}]}], "}"}]}], ",", 
    "1000"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768802451301647*^9, 3.768802456997281*^9}, {
  3.768803749098946*^9, 3.76880375543115*^9}, {3.7688048054205847`*^9, 
  3.768804814198197*^9}}],

Cell[BoxData[
 RowBox[{"0.6154234933161775`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.76880375596871*^9, 3.768804815050674*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "Pi", " ", 
     RowBox[{"I", " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", "+", 
        "2"}], ")"}]}]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768803905172799*^9, 3.768803964939424*^9}, {
  3.768804064056264*^9, 3.768804083944606*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.1630335348215805`"}], "-", 
  RowBox[{"1.9965849657292713`*^-17", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.768803915985361*^9, 3.768803965610474*^9}, 
   3.768804087099229*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{"q", ",", "100"}], "]"}], "/.", 
  RowBox[{"q", "\[Rule]", "0.164"}]}]], "Input",
 CellChangeTimes->{{3.768804238763077*^9, 3.768804259096869*^9}}],

Cell[BoxData["5.941583127578645`*^-74"], "Output",
 CellChangeTimes->{3.768804259548441*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%53", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", 
              "+", "3"}], ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "1000"}]}], "}"}]}], ",", 
    "1000"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768802451301647*^9, 3.768802456997281*^9}, {
  3.7688037639271*^9, 3.768803764382038*^9}, {3.7688048236698008`*^9, 
  3.768804824549275*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "6.49237581150856`*^-33"}], "+", 
  RowBox[{"2.551193211541298`*^-32", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.768803764992964*^9, 3.768804825759221*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Abs", "[", 
  RowBox[{
   RowBox[{"-", "6.49237581150856`*^-33"}], "+", 
   RowBox[{"2.551193211541298`*^-32", " ", "\[ImaginaryI]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7688191900754337`*^9, 3.7688192278410063`*^9}}],

Cell[BoxData["2.6325075953153514`*^-32"], "Output",
 CellChangeTimes->{3.76881922984286*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "Pi", " ", 
     RowBox[{"I", " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", "+", 
        "3"}], ")"}]}]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768804111142425*^9, 3.7688041114302464`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.28657200302359004`"}], "-", 
  RowBox[{"0.3593499256761384`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.768804112085885*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{"q", ",", "100"}], "]"}], "/.", 
  RowBox[{"q", "\[Rule]", "0.6"}]}]], "Input",
 CellChangeTimes->{{3.7688042683199987`*^9, 3.76880428795809*^9}}],

Cell[BoxData["9.984015204328056`*^-17"], "Output",
 CellChangeTimes->{3.7688042890645742`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%53", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], "+", 
              "4"}], " ", ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "1000"}]}], "}"}]}], ",", 
    "1000"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768802451301647*^9, 3.768802456997281*^9}, {
  3.768803770725671*^9, 3.76880377116531*^9}, {3.768804831525262*^9, 
  3.768804832516542*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.359123391045347`"}], "-", 
  RowBox[{"1.2436022183610023`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.7688037720745773`*^9, 3.768804833647305*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "Pi", " ", 
     RowBox[{"I", " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], "+", "4"}],
        ")"}]}]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7688041218053513`*^9, 3.768804142883377*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.07931164957950956`"}], "-", 
  RowBox[{"0.653190200610801`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.768804312275095*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"0.0793116", "+", "0.65319"}]], "Input",
 CellChangeTimes->{{3.768804361111484*^9, 3.7688043750541763`*^9}}],

Cell[BoxData["0.7325016000000001`"], "Output",
 CellChangeTimes->{3.7688043763585443`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{"q", ",", "100"}], "]"}], "/.", 
  RowBox[{"q", "\[Rule]", "0.733"}]}]], "Input",
 CellChangeTimes->{{3.768804295373625*^9, 3.7688043443288383`*^9}, {
  3.768804379246859*^9, 3.768804386413309*^9}}],

Cell[BoxData["9.284858081468766`*^-8"], "Output",
 CellChangeTimes->{
  3.7688041435003223`*^9, {3.768804335315505*^9, 3.768804345215966*^9}, 
   3.7688043868288097`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%53", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], "+", 
              "5"}], " ", ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "1000"}]}], "}"}]}], ",", 
    "1000"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768802451301647*^9, 3.768802456997281*^9}, {
  3.768803776741008*^9, 3.768803777100914*^9}, {3.76880484285186*^9, 
  3.768804843955722*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.3397630537632173`*^-9"}], "-", 
  RowBox[{"1.9397404562442614`*^-9", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.768803777604526*^9, 3.7688048452456408`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%53", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], "-", 
              "2"}], ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "1000"}]}], "}"}]}], ",", 
    "1000"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768804156090064*^9, 3.768804166569035*^9}, {
  3.768804429908682*^9, 3.768804434496768*^9}, {3.7688047359809647`*^9, 
  3.768804747676468*^9}, {3.768804849027494*^9, 3.768804850010783*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "6.49237581150856`*^-33"}], "-", 
  RowBox[{"2.551193211541298`*^-32", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.768804749431654*^9, 3.7688048515850887`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Abs", "[", 
  RowBox[{
   RowBox[{"-", "6.49237581150856`*^-33"}], "-", 
   RowBox[{"2.551193211541298`*^-32", " ", "\[ImaginaryI]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.768819401343294*^9, 3.7688194034577227`*^9}}],

Cell[BoxData["2.6325075953153514`*^-32"], "Output",
 CellChangeTimes->{3.768819405147717*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{"q", ",", "100"}], "]"}], "/.", 
  RowBox[{"q", "\[Rule]", "0.93"}]}]], "Input",
 CellChangeTimes->{{3.768804392149049*^9, 3.768804422537839*^9}}],

Cell[BoxData["12020.704117226844`"], "Output",
 CellChangeTimes->{3.768804424342198*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "Pi", " ", 
     RowBox[{"I", " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], "+", "5"}],
        " ", ")"}]}]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768804156090064*^9, 3.768804166569035*^9}, {
  3.768804429908682*^9, 3.768804434496768*^9}}],

Cell[BoxData[
 RowBox[{"0.1717271684517117`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.7523858849001236`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.768804162909841*^9, 3.768804167190277*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "Pi", " ", 
     RowBox[{"I", " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], "-", "2"}],
        " ", ")"}]}]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768804156090064*^9, 3.768804166569035*^9}, {
  3.768804429908682*^9, 3.768804462646103*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.28657200302359004`"}], "+", 
  RowBox[{"0.3593499256761384`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.7688044635039787`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{"q", ",", "100"}], "]"}], "/.", 
  RowBox[{"q", "\[Rule]", "0.65"}]}]], "Input",
 CellChangeTimes->{{3.768804506973795*^9, 3.768804524704471*^9}}],

Cell[BoxData["3.7268224544627073`*^-13"], "Output",
 CellChangeTimes->{3.768804525703661*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%53", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], "+", 
              "6"}], " ", ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "1000"}]}], "}"}]}], ",", 
    "1000"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768802451301647*^9, 3.768802456997281*^9}, {
  3.768803782716563*^9, 3.768803783148245*^9}, {3.768804865289919*^9, 
  3.768804866137289*^9}}],

Cell[BoxData[
 RowBox[{"1.3334064560242556`", "\[VeryThinSpace]", "+", 
  RowBox[{"6.218024625453773`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.7688037841462*^9, 3.7688048667898397`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "Pi", " ", 
     RowBox[{"I", " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", "+", 
        "6"}], ")"}]}]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768804173192486*^9, 3.768804178647915*^9}}],

Cell[BoxData[
 RowBox[{"0.3694964579152881`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.7532697609592138`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.768804179278625*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "Pi", " ", 
     RowBox[{"I", " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], " ", "-", 
        "1"}], ")"}]}]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768804183711567*^9, 3.76880419011899*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.1630335348215805`"}], "+", 
  RowBox[{"1.9965849657292713`*^-17", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.7688041906803303`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetPrecision", "[", 
   RowBox[{
    RowBox[{"%53", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", 
           RowBox[{"I", " ", "/", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], " ", "I"}], "-", 
              "1"}], " ", ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "1000"}]}], "}"}]}], ",", 
    "1000"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.768802451301647*^9, 3.768802456997281*^9}, {
  3.768803776741008*^9, 3.768803777100914*^9}, {3.768804898030864*^9, 
  3.768804918772596*^9}}],

Cell[BoxData[
 RowBox[{"0.6154234933161775`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.768804906348496*^9, 3.7688049203381023`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"q", ",", "100"}], "]"}], "/.", 
   RowBox[{"q", "\[Rule]", "0.164"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7688045349517307`*^9, 3.768804550390101*^9}}],

Cell[BoxData["5.941583127578645`*^-74"], "Output",
 CellChangeTimes->{3.7688045510294952`*^9}]
}, Open  ]]
},
WindowSize->{1888, 1053},
WindowMargins->{{-10, Automatic}, {Automatic, -8}},
FrontEndVersion->"10.4 for Linux x86 (64-bit) (April 11, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 149, 2, 33, "Text"],
Cell[710, 24, 1850, 53, 99, "Input"],
Cell[2563, 79, 251, 4, 33, "Text"],
Cell[CellGroupData[{
Cell[2839, 87, 504, 15, 32, "Input"],
Cell[3346, 104, 1055, 30, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4438, 139, 688, 20, 32, "Input"],
Cell[5129, 161, 2844, 86, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8010, 252, 404, 13, 32, "Input"],
Cell[8417, 267, 251, 8, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8705, 280, 395, 11, 56, "Input"],
Cell[9103, 293, 233, 6, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9373, 304, 609, 18, 32, "Input"],
Cell[9985, 324, 1095, 31, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11117, 360, 1133, 33, 32, "Input"],
Cell[12253, 395, 3553, 98, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15843, 498, 654, 18, 32, "Input"],
Cell[16500, 518, 318, 10, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16855, 533, 367, 11, 56, "Input"],
Cell[17225, 546, 212, 6, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17474, 557, 691, 19, 32, "Input"],
Cell[18168, 578, 1067, 30, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19272, 613, 2251, 67, 55, "Input"],
Cell[21526, 682, 5168, 129, 104, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26731, 816, 1366, 36, 55, "Input"],
Cell[28100, 854, 526, 15, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28663, 874, 603, 17, 56, "Input"],
Cell[29269, 893, 263, 7, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29569, 905, 742, 20, 32, "Input"],
Cell[30314, 927, 1068, 30, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31419, 962, 3515, 105, 55, "Input"],
Cell[34937, 1069, 7873, 185, 196, "Output"]
}, Open  ]],
Cell[42825, 1257, 1977, 56, 55, "Input"],
Cell[CellGroupData[{
Cell[44827, 1317, 816, 23, 56, "Input"],
Cell[45646, 1342, 263, 7, 37, "Output"]
}, Open  ]],
Cell[45924, 1352, 340, 7, 32, "Input"],
Cell[46267, 1361, 1293, 34, 35, "Text"],
Cell[47563, 1397, 975, 24, 32, "Input"],
Cell[48541, 1423, 347, 11, 33, "Text"],
Cell[CellGroupData[{
Cell[48913, 1438, 931, 29, 32, "Input"],
Cell[49847, 1469, 90, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49974, 1475, 1148, 35, 32, "Input"],
Cell[51125, 1512, 89, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51251, 1518, 1149, 35, 32, "Input"],
Cell[52403, 1555, 112, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52552, 1561, 1150, 35, 32, "Input"],
Cell[53705, 1598, 91, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53833, 1604, 207, 5, 32, "Input"],
Cell[54043, 1611, 141, 2, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54221, 1618, 1148, 35, 32, "Input"],
Cell[55372, 1655, 88, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55497, 1661, 206, 5, 32, "Input"],
Cell[55706, 1668, 142, 2, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55885, 1675, 1150, 35, 32, "Input"],
Cell[57038, 1712, 88, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57163, 1718, 208, 5, 32, "Input"],
Cell[57374, 1725, 118, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57529, 1731, 1486, 43, 32, "Input"],
Cell[59018, 1776, 88, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59143, 1782, 1345, 40, 32, "Input"],
Cell[60491, 1824, 89, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60617, 1830, 1170, 36, 32, "Input"],
Cell[61790, 1868, 89, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61916, 1874, 1165, 36, 32, "Input"],
Cell[63084, 1912, 88, 1, 32, "Output"]
}, Open  ]],
Cell[63187, 1916, 347, 11, 33, "Text"],
Cell[CellGroupData[{
Cell[63559, 1931, 774, 24, 32, "Input"],
Cell[64336, 1957, 93, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64466, 1963, 205, 5, 32, "Input"],
Cell[64674, 1970, 95, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64806, 1976, 772, 24, 32, "Input"],
Cell[65581, 2002, 89, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65707, 2008, 206, 5, 32, "Input"],
Cell[65916, 2015, 93, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66046, 2021, 775, 24, 32, "Input"],
Cell[66824, 2047, 90, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66951, 2053, 208, 5, 32, "Input"],
Cell[67162, 2060, 92, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67291, 2066, 775, 24, 32, "Input"],
Cell[68069, 2092, 90, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68196, 2098, 207, 5, 32, "Input"],
Cell[68406, 2105, 92, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68535, 2111, 773, 24, 32, "Input"],
Cell[69311, 2137, 88, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69436, 2143, 200, 5, 32, "Input"],
Cell[69639, 2150, 94, 1, 34, "Output"]
}, Open  ]],
Cell[69748, 2154, 776, 24, 33, "Text"],
Cell[70527, 2180, 725, 23, 35, "Text"],
Cell[71255, 2205, 410, 12, 33, "Text"],
Cell[71668, 2219, 92, 1, 32, "Input"],
Cell[CellGroupData[{
Cell[71785, 2224, 438, 13, 32, "Input"],
Cell[72226, 2239, 6199, 201, 127, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78462, 2445, 323, 10, 32, "Input"],
Cell[78788, 2457, 120, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78945, 2463, 299, 9, 32, "Input"],
Cell[79247, 2474, 94, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79378, 2480, 900, 22, 32, "Input"],
Cell[80281, 2504, 246, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80564, 2513, 110, 3, 32, "Input"],
Cell[80677, 2518, 162, 6, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80876, 2529, 110, 3, 32, "Input"],
Cell[80989, 2534, 162, 6, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81188, 2545, 270, 8, 32, "Input"],
Cell[81461, 2555, 116, 1, 32, "Output"]
}, Open  ]],
Cell[81592, 2559, 412, 12, 33, "Text"],
Cell[CellGroupData[{
Cell[82029, 2575, 448, 14, 32, "Input"],
Cell[82480, 2591, 6210, 202, 127, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88727, 2798, 450, 14, 32, "Input"],
Cell[89180, 2814, 12431, 401, 242, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101648, 3220, 754, 22, 32, "Input"],
Cell[102405, 3244, 191, 4, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102633, 3253, 720, 21, 32, "Input"],
Cell[103356, 3276, 211, 3, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103604, 3284, 670, 20, 32, "Input"],
Cell[104277, 3306, 187, 3, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104501, 3314, 1066, 32, 32, "Input"],
Cell[105570, 3348, 263, 4, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105870, 3357, 882, 25, 32, "Input"],
Cell[106755, 3384, 152, 3, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106944, 3392, 530, 16, 32, "Input"],
Cell[107477, 3410, 210, 4, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107724, 3419, 232, 6, 32, "Input"],
Cell[107959, 3427, 92, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108088, 3433, 229, 6, 32, "Input"],
Cell[108320, 3441, 92, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108449, 3447, 800, 23, 32, "Input"],
Cell[109252, 3472, 256, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109545, 3481, 486, 15, 32, "Input"],
Cell[110034, 3498, 188, 4, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110259, 3507, 203, 5, 32, "Input"],
Cell[110465, 3514, 96, 1, 34, "Output"]
}, Open  ]],
Cell[110576, 3518, 94, 1, 32, "Input"],
Cell[CellGroupData[{
Cell[110695, 3523, 520, 16, 32, "Input"],
Cell[111218, 3541, 188, 4, 34, "Output"]
}, Open  ]],
Cell[111421, 3548, 68, 1, 32, "Input"],
Cell[CellGroupData[{
Cell[111514, 3553, 787, 23, 32, "Input"],
Cell[112304, 3578, 166, 3, 32, "Output"]
}, Open  ]],
Cell[112485, 3584, 94, 1, 32, "Input"],
Cell[112582, 3587, 67, 1, 32, "Input"],
Cell[112652, 3590, 68, 1, 32, "Input"],
Cell[112723, 3593, 341, 11, 33, "Text"],
Cell[CellGroupData[{
Cell[113089, 3608, 450, 14, 32, "Input"],
Cell[113542, 3624, 6178, 202, 127, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119757, 3831, 532, 16, 32, "Input"],
Cell[120292, 3849, 162, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120491, 3856, 530, 16, 32, "Input"],
Cell[121024, 3874, 143, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121204, 3881, 565, 17, 32, "Input"],
Cell[121772, 3900, 197, 3, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122006, 3908, 564, 17, 32, "Input"],
Cell[122573, 3927, 174, 3, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122784, 3935, 507, 16, 32, "Input"],
Cell[123294, 3953, 181, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123512, 3962, 952, 23, 32, "Input"],
Cell[124467, 3987, 88, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124592, 3993, 303, 9, 32, "Input"],
Cell[124898, 4004, 106, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125041, 4011, 622, 12, 32, "Input"],
Cell[125666, 4025, 94, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125797, 4031, 918, 22, 32, "Input"],
Cell[126718, 4055, 112, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126867, 4061, 949, 23, 32, "Input"],
Cell[127819, 4086, 175, 3, 34, "Output"]
}, Open  ]],
Cell[128009, 4092, 94, 1, 32, "Input"],
Cell[128106, 4095, 229, 5, 32, "Input"],
Cell[128338, 4102, 93, 1, 34, "Output"],
Cell[128434, 4105, 92, 1, 32, "Input"],
Cell[128529, 4108, 92, 1, 32, "Input"],
Cell[CellGroupData[{
Cell[128646, 4113, 354, 10, 32, "Input"],
Cell[129003, 4125, 185, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129225, 4134, 227, 6, 32, "Input"],
Cell[129455, 4142, 93, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129585, 4148, 352, 10, 32, "Input"],
Cell[129940, 4160, 182, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130159, 4169, 231, 6, 32, "Input"],
Cell[130393, 4177, 91, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130521, 4183, 952, 23, 32, "Input"],
Cell[131476, 4208, 172, 3, 34, "Output"]
}, {2}]],
Cell[131660, 4214, 94, 1, 32, "Input"],
Cell[CellGroupData[{
Cell[131779, 4219, 229, 5, 32, "Input"],
Cell[132011, 4226, 115, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132163, 4232, 950, 23, 32, "Input"],
Cell[133116, 4257, 179, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133332, 4266, 348, 10, 32, "Input"],
Cell[133683, 4278, 186, 3, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133906, 4286, 329, 10, 32, "Input"],
Cell[134238, 4298, 106, 2, 32, "Output"],
Cell[134347, 4302, 172, 3, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134556, 4310, 638, 19, 32, "Input"],
Cell[135197, 4331, 114, 1, 32, "Output"]
}, Open  ]],
Cell[135326, 4335, 162, 3, 32, "Input"],
Cell[135491, 4340, 88, 1, 32, "Output"],
Cell[CellGroupData[{
Cell[135604, 4345, 278, 6, 32, "Input"],
Cell[135885, 4353, 136, 2, 34, "Output"]
}, Open  ]],
Cell[136036, 4358, 145, 2, 32, "Input"],
Cell[136184, 4362, 314, 10, 33, "Text"],
Cell[CellGroupData[{
Cell[136523, 4376, 475, 15, 32, "Input"],
Cell[137001, 4393, 6168, 202, 127, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143206, 4600, 535, 16, 32, "Input"],
Cell[143744, 4618, 188, 3, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143969, 4626, 747, 21, 32, "Input"],
Cell[144719, 4649, 264, 4, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145020, 4658, 693, 21, 32, "Input"],
Cell[145716, 4681, 209, 3, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145962, 4689, 695, 21, 32, "Input"],
Cell[146660, 4712, 208, 3, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146905, 4720, 781, 22, 32, "Input"],
Cell[147689, 4744, 194, 3, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147920, 4752, 693, 21, 32, "Input"],
Cell[148616, 4775, 205, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148858, 4784, 728, 22, 32, "Input"],
Cell[149589, 4808, 190, 4, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149816, 4817, 836, 25, 32, "Input"],
Cell[150655, 4844, 173, 3, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150865, 4852, 667, 20, 32, "Input"],
Cell[151535, 4874, 184, 3, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151756, 4882, 687, 21, 32, "Input"],
Cell[152446, 4905, 187, 3, 34, "Output"]
}, Open  ]],
Cell[152648, 4911, 143, 2, 32, "Input"],
Cell[CellGroupData[{
Cell[152816, 4917, 835, 24, 32, "Input"],
Cell[153654, 4943, 167, 3, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153858, 4951, 472, 15, 32, "Input"],
Cell[154333, 4968, 188, 4, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154558, 4977, 227, 6, 32, "Input"],
Cell[154788, 4985, 119, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154944, 4991, 896, 25, 32, "Input"],
Cell[155843, 5018, 167, 3, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156047, 5026, 896, 25, 32, "Input"],
Cell[156946, 5053, 211, 4, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157194, 5062, 482, 15, 32, "Input"],
Cell[157679, 5079, 188, 4, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157904, 5088, 205, 5, 32, "Input"],
Cell[158112, 5095, 94, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158243, 5101, 897, 25, 32, "Input"],
Cell[159143, 5128, 188, 3, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159368, 5136, 531, 16, 32, "Input"],
Cell[159902, 5154, 236, 5, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160175, 5164, 203, 5, 32, "Input"],
Cell[160381, 5171, 92, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160510, 5177, 896, 25, 32, "Input"],
Cell[161409, 5204, 210, 4, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161656, 5213, 250, 6, 32, "Input"],
Cell[161909, 5221, 92, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162038, 5227, 484, 15, 32, "Input"],
Cell[162525, 5244, 182, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162744, 5253, 202, 5, 32, "Input"],
Cell[162949, 5260, 94, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163080, 5266, 895, 25, 32, "Input"],
Cell[163978, 5293, 204, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164219, 5302, 478, 15, 32, "Input"],
Cell[164700, 5319, 181, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164918, 5328, 131, 2, 32, "Input"],
Cell[165052, 5332, 90, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165179, 5338, 254, 6, 32, "Input"],
Cell[165436, 5346, 170, 3, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165643, 5354, 895, 25, 32, "Input"],
Cell[166541, 5381, 213, 4, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166791, 5390, 939, 25, 32, "Input"],
Cell[167733, 5417, 212, 4, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167982, 5426, 248, 6, 32, "Input"],
Cell[168233, 5434, 93, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168363, 5440, 202, 5, 32, "Input"],
Cell[168568, 5447, 88, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168693, 5453, 530, 16, 32, "Input"],
Cell[169226, 5471, 207, 3, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169470, 5479, 530, 16, 32, "Input"],
Cell[170003, 5497, 184, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170224, 5506, 202, 5, 32, "Input"],
Cell[170429, 5513, 93, 1, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170559, 5519, 896, 25, 32, "Input"],
Cell[171458, 5546, 204, 3, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171699, 5554, 482, 15, 32, "Input"],
Cell[172184, 5571, 183, 3, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172404, 5579, 481, 15, 32, "Input"],
Cell[172888, 5596, 188, 4, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173113, 5605, 896, 25, 32, "Input"],
Cell[174012, 5632, 193, 3, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174242, 5640, 232, 6, 32, "Input"],
Cell[174477, 5648, 94, 1, 34, "Output"]
}, Open  ]]
}
]
*)


